Observation of the $B_c^+ \to J/\psi \pi^+ \pi^0$ decay

The first observation of the $B_c^+ \to J/\psi \pi^+ \pi^0$ decay is reported with high significance using proton-proton collision data, corresponding to an integrated luminosity of 9fb$^{-1}$, collected with the LHCb detector at centre-of-mass energies of 7, 8, and 13 TeV. The ratio of its branching fraction relative to the $B_c^+ \to J/\psi \pi^+$ channel is measured to be $$ \frac{ {\cal{B}}( B_c^+ \to J/\psi \pi^+\pi^0 ) } { {\cal{B}}( B_c^+ \to J/\psi \pi^+ ) } = 2.80 \pm 0.15 \pm 0.11 \pm 0.16 \,, $$ where the first uncertainty is statistical, the second systematic and the third related to imprecise knowledge of the branching fractions for $B^+ \to J/\psi K^{*+}$ and $B^+ \to J/\psi K^+$ decays, which are used to determine the $\pi^0$ detection efficiency. The $\pi^+\pi^0$ mass spectrum is found to be consistent with the dominance of an intermediate $\rho^+$ contribution in accordance with a model based on QCD factorisation.

==> figs/Fig2.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void fit_Pi_MLP()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Wed Jul 19 10:08:46 2023) by ROOT version 6.29/01
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",14,38,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(6.105556,-231.3253,6.475926,1696.386);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.07);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_1a4ceedf0__7 = new TH1D("frame_1a4ceedf0__7","A RooPlot of \"mass of Bc candidate\"",120,6.15,6.45);
   frame_1a4ceedf0__7->SetBinContent(1,1403.387);
   frame_1a4ceedf0__7->SetMaximum(1600);
   frame_1a4ceedf0__7->SetEntries(1);
   frame_1a4ceedf0__7->SetDirectory(nullptr);
   frame_1a4ceedf0__7->SetStats(0);
   frame_1a4ceedf0__7->SetMarkerStyle(20);
   frame_1a4ceedf0__7->GetXaxis()->SetNdivisions(505);
   frame_1a4ceedf0__7->GetXaxis()->SetLabelFont(132);
   frame_1a4ceedf0__7->GetXaxis()->SetLabelOffset(0.015);
   frame_1a4ceedf0__7->GetXaxis()->SetLabelSize(0.05);
   frame_1a4ceedf0__7->GetXaxis()->SetTitleSize(-1);
   frame_1a4ceedf0__7->GetXaxis()->SetTitleOffset(1);
   frame_1a4ceedf0__7->GetXaxis()->SetTitleFont(132);
   frame_1a4ceedf0__7->GetYaxis()->SetLabelFont(132);
   frame_1a4ceedf0__7->GetYaxis()->SetLabelSize(0.05);
   frame_1a4ceedf0__7->GetYaxis()->SetTitleSize(0.05);
   frame_1a4ceedf0__7->GetYaxis()->SetTitleFont(132);
   frame_1a4ceedf0__7->GetZaxis()->SetLabelFont(132);
   frame_1a4ceedf0__7->GetZaxis()->SetLabelSize(0.05);
   frame_1a4ceedf0__7->GetZaxis()->SetTitleSize(0.05);
   frame_1a4ceedf0__7->GetZaxis()->SetTitleOffset(1);
   frame_1a4ceedf0__7->GetZaxis()->SetTitleFont(132);
   frame_1a4ceedf0__7->Draw("FUNC");
   
   Double_t fit1d_FitPi_Pi_Pi_Norm[mBcPi]_Comp[(Pi)_plus_(Pi2)_Pi]_fx13[281] = { 6.149998, 6.15, 6.1525, 6.155, 6.1575, 6.16, 6.1625, 6.165, 6.1675, 6.17, 6.1725, 6.175, 6.1775, 6.18, 6.1825, 6.185, 6.1875,
   6.19, 6.1925, 6.195, 6.1975, 6.2, 6.2025, 6.205, 6.2075, 6.21, 6.2125, 6.215, 6.2175, 6.22, 6.2225, 6.225, 6.2275,
   6.22875, 6.23, 6.23125, 6.2325, 6.23375, 6.235, 6.23625, 6.236875, 6.2375, 6.238125, 6.23875, 6.239375, 6.24, 6.240625, 6.24125, 6.241875,
   6.2425, 6.243125, 6.24375, 6.244375, 6.245, 6.245625, 6.24625, 6.246875, 6.2475, 6.248125, 6.24875, 6.249375, 6.249688, 6.25, 6.250312, 6.250625,
   6.250938, 6.25125, 6.251563, 6.251875, 6.252187, 6.2525, 6.252813, 6.253125, 6.253438, 6.25375, 6.254062, 6.254375, 6.254687, 6.255, 6.255313, 6.255625,
   6.255937, 6.25625, 6.256562, 6.256875, 6.257188, 6.2575, 6.257812, 6.258125, 6.258438, 6.25875, 6.259375, 6.26, 6.260625, 6.26125, 6.261875, 6.2625,
   6.26375, 6.264375, 6.265, 6.265313, 6.265625, 6.265937, 6.26625, 6.266563, 6.266875, 6.267188, 6.2675, 6.267812, 6.268125, 6.268438, 6.26875, 6.269063,
   6.269375, 6.269687, 6.27, 6.270313, 6.270625, 6.270938, 6.27125, 6.271562, 6.271875, 6.272187, 6.2725, 6.272813, 6.273125, 6.273438, 6.27375, 6.274062,
   6.274375, 6.274688, 6.275, 6.275313, 6.275625, 6.275937, 6.27625, 6.276563, 6.276875, 6.277188, 6.2775, 6.277812, 6.278125, 6.278438, 6.27875, 6.279063,
   6.279375, 6.279687, 6.28, 6.280313, 6.280625, 6.280938, 6.28125, 6.281562, 6.281875, 6.282188, 6.2825, 6.283125, 6.28375, 6.284375, 6.285, 6.28625,
   6.286875, 6.2875, 6.288125, 6.28875, 6.289062, 6.289375, 6.289687, 6.29, 6.290313, 6.290625, 6.290938, 6.29125, 6.291562, 6.291875, 6.292188, 6.2925,
   6.292813, 6.293125, 6.293437, 6.29375, 6.294063, 6.294375, 6.294688, 6.295, 6.295312, 6.295625, 6.295938, 6.29625, 6.296563, 6.296875, 6.297187, 6.2975,
   6.297813, 6.298125, 6.298438, 6.29875, 6.299375, 6.3, 6.300625, 6.30125, 6.301875, 6.3025, 6.303125, 6.30375, 6.304375, 6.305, 6.305625, 6.30625,
   6.306875, 6.3075, 6.308125, 6.30875, 6.309375, 6.31, 6.310625, 6.31125, 6.311875, 6.3125, 6.313125, 6.31375, 6.315, 6.31625, 6.3175, 6.31875,
   6.32, 6.32125, 6.3225, 6.325, 6.3275, 6.33, 6.3325, 6.335, 6.3375, 6.34, 6.3425, 6.345, 6.3475, 6.35, 6.3525, 6.355,
   6.3575, 6.36, 6.3625, 6.365, 6.3675, 6.37, 6.3725, 6.375, 6.3775, 6.38, 6.3825, 6.385, 6.3875, 6.39, 6.3925, 6.395,
   6.3975, 6.4, 6.4025, 6.405, 6.4075, 6.41, 6.4125, 6.415, 6.4175, 6.42, 6.4225, 6.425, 6.4275, 6.43, 6.4325, 6.435,
   6.4375, 6.44, 6.4425, 6.445, 6.4475, 6.45, 6.45, 6.450003 };
   Double_t fit1d_FitPi_Pi_Pi_Norm[mBcPi]_Comp[(Pi)_plus_(Pi2)_Pi]_fy13[281] = { 0, 4.49127, 4.644928, 4.807828, 4.980777, 5.164678, 5.36054, 5.569496, 5.792821, 6.031957, 6.288538, 6.564424, 6.861739, 7.182922, 7.53078, 7.908565, 8.320061,
   8.769695, 9.262676, 9.805173, 10.40454, 11.06961, 11.81108, 12.642, 13.57848, 14.64058, 15.85359, 17.24983, 18.87121, 20.77314, 23.03051, 25.74763, 29.07527,
   31.03499, 33.24153, 35.7448, 38.60918, 41.91864, 45.78376, 50.3515, 52.95797, 55.81879, 58.96951, 62.45165, 66.31375, 70.61282, 75.41601, 80.80272, 86.86738,
   93.67296, 101.0129, 108.8764, 117.3005, 126.3249, 135.9916, 146.3449, 157.4314, 169.2995, 181.9992, 195.5817, 210.0988, 217.724, 225.6023, 233.7398, 242.1429,
   250.8176, 259.7698, 269.0053, 278.5295, 288.3475, 298.4642, 308.8841, 319.6113, 330.6494, 342.0016, 353.6703, 365.6578, 377.9653, 390.5935, 403.5424, 416.8113,
   430.3985, 444.3015, 458.517, 473.0407, 487.8672, 502.9902, 518.4025, 534.0954, 550.0594, 566.2838, 599.465, 633.5299, 668.3501, 703.7781, 739.6478, 775.7752,
   847.9845, 883.6211, 918.6288, 935.8194, 952.7591, 969.4161, 985.7582, 1001.753, 1017.37, 1032.576, 1047.34, 1061.631, 1075.419, 1088.673, 1101.366, 1113.468,
   1124.952, 1135.793, 1145.966, 1155.447, 1164.214, 1172.246, 1179.525, 1186.033, 1191.755, 1196.677, 1200.787, 1204.075, 1206.533, 1208.155, 1208.938, 1208.878,
   1207.977, 1206.237, 1203.661, 1200.257, 1196.032, 1190.996, 1185.163, 1178.545, 1171.158, 1163.021, 1154.152, 1144.572, 1134.304, 1123.371, 1111.798, 1099.611,
   1086.837, 1073.506, 1059.645, 1045.286, 1030.457, 1015.191, 999.5195, 983.4734, 967.0849, 950.3862, 933.4091, 898.7474, 863.3509, 827.4639, 791.3207, 719.1394,
   683.5003, 648.3999, 613.9938, 580.4186, 563.98, 547.7916, 531.8652, 516.2113, 500.8394, 485.7578, 470.9736, 456.4931, 442.3214, 428.4628, 414.9204, 401.6965,
   388.7928, 376.2099, 363.9476, 352.0052, 340.3812, 329.0735, 318.0795, 307.3959, 297.019, 286.9447, 277.1684, 267.6853, 258.4901, 249.5773, 240.9413, 232.576,
   224.4755, 216.6333, 209.0433, 201.6989, 187.7214, 174.6488, 162.4298, 151.0137, 140.3513, 130.3953, 121.1003, 112.4234, 104.3238, 96.76341, 89.70647, 83.11965,
   76.97194, 71.23458, 65.88089, 60.88615, 56.22749, 51.88368, 47.88026, 44.28328, 41.04632, 38.12552, 35.48308, 33.08634, 28.92057, 25.44384, 22.51631, 20.03101,
   17.90534, 16.07489, 14.48895, 11.89718, 9.892221, 8.315525, 7.057967, 6.042448, 5.213296, 4.529568, 3.960678, 3.483457, 3.080132, 2.736912, 2.442989, 2.189807,
   1.970532, 1.779665, 1.612742, 1.466117, 1.336792, 1.222284, 1.120527, 1.029792, 0.9486227, 0.8757894, 0.810247, 0.751104, 0.6975968, 0.6490685, 0.6049522, 0.564757,
   0.5280558, 0.4944765, 0.4636935, 0.4354211, 0.4094082, 0.3854329, 0.3632994, 0.3428337, 0.3238814, 0.306305, 0.2899815, 0.2748011, 0.2606653, 0.2474856, 0.2351824, 0.2236838,
   0.2129251, 0.2028475, 0.1933979, 0.184528, 0.1761941, 0.1683561, 0.1683561, 0 };
   TGraph *graph = new TGraph(281,fit1d_FitPi_Pi_Pi_Norm[mBcPi]_Comp[(Pi)_plus_(Pi2)_Pi]_fx13,fit1d_FitPi_Pi_Pi_Norm[mBcPi]_Comp[(Pi)_plus_(Pi2)_Pi]_fy13);
   graph->SetName("fit1d_FitPi_Pi_Pi_Norm[mBcPi]_Comp[(Pi)_plus_(Pi2)_Pi]");
   graph->SetTitle("Projection of Fit1D FitPi_Pi");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBoPPicP_plus_oPPi2cP_PicB13 = new TH1F("Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBoPPicP_plus_oPPi2cP_PicB13","Projection of Fit1D FitPi_Pi",281,6.119997,6.480003);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBoPPicP_plus_oPPi2cP_PicB13->SetMinimum(0);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBoPPicP_plus_oPPi2cP_PicB13->SetMaximum(1329.831);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBoPPicP_plus_oPPi2cP_PicB13->SetDirectory(nullptr);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBoPPicP_plus_oPPi2cP_PicB13->SetStats(0);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBoPPicP_plus_oPPi2cP_PicB13->SetMarkerStyle(20);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBoPPicP_plus_oPPi2cP_PicB13->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBoPPicP_plus_oPPi2cP_PicB13->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBoPPicP_plus_oPPi2cP_PicB13->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBoPPicP_plus_oPPi2cP_PicB13->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBoPPicP_plus_oPPi2cP_PicB13->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBoPPicP_plus_oPPi2cP_PicB13->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBoPPicP_plus_oPPi2cP_PicB13->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBoPPicP_plus_oPPi2cP_PicB13->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBoPPicP_plus_oPPi2cP_PicB13->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBoPPicP_plus_oPPi2cP_PicB13->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBoPPicP_plus_oPPi2cP_PicB13->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBoPPicP_plus_oPPi2cP_PicB13->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBoPPicP_plus_oPPi2cP_PicB13->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBoPPicP_plus_oPPi2cP_PicB13->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBoPPicP_plus_oPPi2cP_PicB13->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBoPPicP_plus_oPPi2cP_PicB13->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitPi_Pi_Pi_Norm[mBcPi]_Comp[(Pi)_plus_(Pi2)_Pi]13);
   
   graph->Draw("fl");
   
   Double_t fit1d_FitPi_Pi_Pi_Norm[mBcPi]_Comp[histo1]_fx14[124] = { 6.149998, 6.15, 6.1525, 6.155, 6.1575, 6.16, 6.1625, 6.165, 6.1675, 6.17, 6.1725, 6.175, 6.1775, 6.18, 6.1825, 6.185, 6.1875,
   6.19, 6.1925, 6.195, 6.1975, 6.2, 6.2025, 6.205, 6.2075, 6.21, 6.2125, 6.215, 6.2175, 6.22, 6.2225, 6.225, 6.2275,
   6.23, 6.2325, 6.235, 6.2375, 6.24, 6.2425, 6.245, 6.2475, 6.25, 6.2525, 6.255, 6.2575, 6.26, 6.2625, 6.265, 6.2675,
   6.27, 6.2725, 6.275, 6.2775, 6.28, 6.2825, 6.285, 6.2875, 6.29, 6.2925, 6.295, 6.2975, 6.3, 6.3025, 6.305, 6.3075,
   6.31, 6.3125, 6.315, 6.3175, 6.32, 6.3225, 6.325, 6.3275, 6.33, 6.3325, 6.335, 6.3375, 6.34, 6.3425, 6.345, 6.3475,
   6.35, 6.3525, 6.355, 6.3575, 6.36, 6.3625, 6.365, 6.3675, 6.37, 6.3725, 6.375, 6.3775, 6.38, 6.3825, 6.385, 6.3875,
   6.39, 6.3925, 6.395, 6.3975, 6.4, 6.4025, 6.405, 6.4075, 6.41, 6.4125, 6.415, 6.4175, 6.42, 6.4225, 6.425, 6.4275,
   6.43, 6.4325, 6.435, 6.4375, 6.44, 6.4425, 6.445, 6.4475, 6.45, 6.45, 6.450003 };
   Double_t fit1d_FitPi_Pi_Pi_Norm[mBcPi]_Comp[histo1]_fy14[124] = { 0, 1.602802, 1.741991, 1.857661, 1.973331, 2.113678, 2.254024, 2.412492, 2.57096, 2.754104, 2.937249, 3.197506, 3.457764, 3.800147, 4.142531, 4.496481, 4.850432,
   5.207467, 5.564501, 6.089644, 6.614786, 7.240175, 7.865565, 8.65482, 9.444076, 10.30736, 11.17064, 12.26527, 13.35989, 14.55746, 15.75503, 17.01969, 18.28435,
   19.18504, 20.08572, 20.48633, 20.88693, 20.56267, 20.23841, 19.01963, 17.80085, 15.89654, 13.99222, 11.95527, 9.918323, 8.164765, 6.411206, 5.183176, 3.955145,
   3.079137, 2.203129, 1.708061, 1.212993, 0.9284451, 0.6438967, 0.5097194, 0.3755422, 0.3115381, 0.2475339, 0.2058927, 0.1642515, 0.1376474, 0.1110433, 0.1056453, 0.1002474,
   0.08135462, 0.06246184, 0.0547505, 0.04703916, 0.0478103, 0.04858143, 0.05089483, 0.05320823, 0.04318349, 0.03315875, 0.03200205, 0.03084535, 0.03045978, 0.03007422, 0.02737525, 0.02467628,
   0.02236288, 0.02004948, 0.02236288, 0.02467628, 0.02236288, 0.02004948, 0.01812164, 0.01619381, 0.01310927, 0.01002474, 0.01310927, 0.01619381, 0.01503711, 0.01388041, 0.01503711, 0.01619381,
   0.01388041, 0.01156701, 0.009253606, 0.006940204, 0.008868039, 0.01079587, 0.01118144, 0.01156701, 0.01002474, 0.008482472, 0.005783503, 0.003084535, 0.001927834, 0.0007711338, 0.0003855669, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 };
   graph = new TGraph(124,fit1d_FitPi_Pi_Pi_Norm[mBcPi]_Comp[histo1]_fx14,fit1d_FitPi_Pi_Pi_Norm[mBcPi]_Comp[histo1]_fy14);
   graph->SetName("fit1d_FitPi_Pi_Pi_Norm[mBcPi]_Comp[histo1]");
   graph->SetTitle("Projection of Fit1D FitPi_Pi");

   ci = 1180;
   color = new TColor(ci, 0, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBhisto1cB14 = new TH1F("Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBhisto1cB14","Projection of Fit1D FitPi_Pi",124,6.119997,6.480003);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBhisto1cB14->SetMinimum(0);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBhisto1cB14->SetMaximum(22.97562);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBhisto1cB14->SetDirectory(nullptr);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBhisto1cB14->SetStats(0);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBhisto1cB14->SetMarkerStyle(20);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBhisto1cB14->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBhisto1cB14->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBhisto1cB14->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBhisto1cB14->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBhisto1cB14->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBhisto1cB14->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBhisto1cB14->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBhisto1cB14->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBhisto1cB14->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBhisto1cB14->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBhisto1cB14->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBhisto1cB14->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBhisto1cB14->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBhisto1cB14->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBhisto1cB14->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBhisto1cB14->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitPi_Pi_Pi_Norm[mBcPi]_Comp[histo1]14);
   
   graph->Draw("fl");
   
   Double_t fit1d_FitPi_Pi_Pi_Norm[mBcPi]_Comp[mpol_TQpRjV]_fx15[126] = { 6.147498, 6.1475, 6.15, 6.1525, 6.155, 6.1575, 6.16, 6.1625, 6.165, 6.1675, 6.17, 6.1725, 6.175, 6.1775, 6.18, 6.1825, 6.185,
   6.1875, 6.19, 6.1925, 6.195, 6.1975, 6.2, 6.2025, 6.205, 6.2075, 6.21, 6.2125, 6.215, 6.2175, 6.22, 6.2225, 6.225,
   6.2275, 6.23, 6.2325, 6.235, 6.2375, 6.24, 6.2425, 6.245, 6.2475, 6.25, 6.2525, 6.255, 6.2575, 6.26, 6.2625, 6.265,
   6.2675, 6.27, 6.2725, 6.275, 6.2775, 6.28, 6.2825, 6.285, 6.2875, 6.29, 6.2925, 6.295, 6.2975, 6.3, 6.3025, 6.305,
   6.3075, 6.31, 6.3125, 6.315, 6.3175, 6.32, 6.3225, 6.325, 6.3275, 6.33, 6.3325, 6.335, 6.3375, 6.34, 6.3425, 6.345,
   6.3475, 6.35, 6.3525, 6.355, 6.3575, 6.36, 6.3625, 6.365, 6.3675, 6.37, 6.3725, 6.375, 6.3775, 6.38, 6.3825, 6.385,
   6.3875, 6.39, 6.3925, 6.395, 6.3975, 6.4, 6.4025, 6.405, 6.4075, 6.41, 6.4125, 6.415, 6.4175, 6.42, 6.4225, 6.425,
   6.4275, 6.43, 6.4325, 6.435, 6.4375, 6.44, 6.4425, 6.445, 6.4475, 6.45, 6.45, 6.4525, 6.452503 };
   Double_t fit1d_FitPi_Pi_Pi_Norm[mBcPi]_Comp[mpol_TQpRjV]_fy15[126] = { 0, 68.92812, 68.92812, 68.62764, 68.32903, 68.03229, 67.73741, 67.44441, 67.15327, 66.864, 66.5766, 66.29107, 66.00741, 65.72561, 65.44568, 65.16762, 64.89143,
   64.61711, 64.34465, 64.07406, 63.80534, 63.53849, 63.27351, 63.0104, 62.74915, 62.48977, 62.23226, 61.97662, 61.72284, 61.47094, 61.2209, 60.97273, 60.72643,
   60.482, 60.23943, 59.99873, 59.7599, 59.52294, 59.28785, 59.05463, 58.82327, 58.59378, 58.36616, 58.14041, 57.91653, 57.69451, 57.47436, 57.25608, 57.03967,
   56.82513, 56.61246, 56.40165, 56.19271, 55.98564, 55.78044, 55.5771, 55.37564, 55.17604, 54.97831, 54.78245, 54.58845, 54.39633, 54.20607, 54.01768, 53.83116,
   53.64651, 53.46372, 53.28281, 53.10376, 52.92658, 52.75127, 52.57782, 52.40625, 52.23654, 52.0687, 51.90273, 51.73863, 51.57639, 51.41602, 51.25753, 51.1009,
   50.94613, 50.79324, 50.64221, 50.49305, 50.34576, 50.20034, 50.05679, 49.9151, 49.77529, 49.63734, 49.50126, 49.36704, 49.2347, 49.10422, 48.97561, 48.84887,
   48.724, 48.601, 48.47986, 48.36059, 48.24319, 48.12766, 48.014, 47.9022, 47.79228, 47.68422, 47.57803, 47.47371, 47.37125, 47.27066, 47.17195, 47.0751,
   46.98011, 46.887, 46.79576, 46.70638, 46.61887, 46.53323, 46.44945, 46.36755, 46.28751, 46.20934, 46.20934, 46.20934, 0 };
   graph = new TGraph(126,fit1d_FitPi_Pi_Pi_Norm[mBcPi]_Comp[mpol_TQpRjV]_fx15,fit1d_FitPi_Pi_Pi_Norm[mBcPi]_Comp[mpol_TQpRjV]_fy15);
   graph->SetName("fit1d_FitPi_Pi_Pi_Norm[mBcPi]_Comp[mpol_TQpRjV]");
   graph->SetTitle("Projection of Fit1D FitPi_Pi");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(14);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBmpol_TQpRjVcB15 = new TH1F("Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBmpol_TQpRjVcB15","Projection of Fit1D FitPi_Pi",126,6.116997,6.483003);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBmpol_TQpRjVcB15->SetMinimum(0);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBmpol_TQpRjVcB15->SetMaximum(75.82093);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBmpol_TQpRjVcB15->SetDirectory(nullptr);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBmpol_TQpRjVcB15->SetStats(0);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBmpol_TQpRjVcB15->SetMarkerStyle(20);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBmpol_TQpRjVcB15->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBmpol_TQpRjVcB15->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBmpol_TQpRjVcB15->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBmpol_TQpRjVcB15->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBmpol_TQpRjVcB15->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBmpol_TQpRjVcB15->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBmpol_TQpRjVcB15->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBmpol_TQpRjVcB15->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBmpol_TQpRjVcB15->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBmpol_TQpRjVcB15->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBmpol_TQpRjVcB15->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBmpol_TQpRjVcB15->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBmpol_TQpRjVcB15->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBmpol_TQpRjVcB15->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBmpol_TQpRjVcB15->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB_CompoBmpol_TQpRjVcB15->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitPi_Pi_Pi_Norm[mBcPi]_Comp[mpol_TQpRjV]15);
   
   graph->Draw("l");
   
   Double_t fit1d_FitPi_Pi_Pi_Norm[mBcPi]_fx16[283] = { 6.147498, 6.1475, 6.15, 6.1525, 6.155, 6.1575, 6.16, 6.1625, 6.165, 6.1675, 6.17, 6.1725, 6.175, 6.1775, 6.18, 6.1825, 6.185,
   6.1875, 6.19, 6.1925, 6.195, 6.1975, 6.2, 6.2025, 6.205, 6.2075, 6.21, 6.2125, 6.215, 6.2175, 6.22, 6.2225, 6.225,
   6.2275, 6.22875, 6.23, 6.23125, 6.2325, 6.23375, 6.235, 6.23625, 6.236875, 6.2375, 6.238125, 6.23875, 6.239375, 6.24, 6.240625, 6.24125,
   6.241875, 6.2425, 6.243125, 6.24375, 6.244375, 6.245, 6.245625, 6.24625, 6.246875, 6.2475, 6.248125, 6.24875, 6.249375, 6.249688, 6.25, 6.250312,
   6.250625, 6.250938, 6.25125, 6.251563, 6.251875, 6.252187, 6.2525, 6.252813, 6.253125, 6.253438, 6.25375, 6.254062, 6.254375, 6.254687, 6.255, 6.255313,
   6.255625, 6.255937, 6.25625, 6.256562, 6.256875, 6.257188, 6.2575, 6.257812, 6.258125, 6.258438, 6.25875, 6.259375, 6.26, 6.260625, 6.26125, 6.261875,
   6.2625, 6.26375, 6.264375, 6.265, 6.265313, 6.265625, 6.265937, 6.26625, 6.266563, 6.266875, 6.267188, 6.2675, 6.267812, 6.268125, 6.268438, 6.26875,
   6.269063, 6.269375, 6.269687, 6.27, 6.270313, 6.270625, 6.270938, 6.27125, 6.271562, 6.271875, 6.272187, 6.2725, 6.272813, 6.273125, 6.273438, 6.27375,
   6.274062, 6.274375, 6.274688, 6.275, 6.275313, 6.275625, 6.275937, 6.27625, 6.276563, 6.276875, 6.277188, 6.2775, 6.277812, 6.278125, 6.278438, 6.27875,
   6.279063, 6.279375, 6.279687, 6.28, 6.280313, 6.280625, 6.280938, 6.28125, 6.281562, 6.281875, 6.282188, 6.2825, 6.283125, 6.28375, 6.284375, 6.285,
   6.28625, 6.286875, 6.2875, 6.288125, 6.28875, 6.289062, 6.289375, 6.289687, 6.29, 6.290313, 6.290625, 6.290938, 6.29125, 6.291562, 6.291875, 6.292188,
   6.2925, 6.292813, 6.293125, 6.293437, 6.29375, 6.294063, 6.294375, 6.294688, 6.295, 6.295312, 6.295625, 6.295938, 6.29625, 6.296563, 6.296875, 6.297187,
   6.2975, 6.297813, 6.298125, 6.298438, 6.29875, 6.299375, 6.3, 6.300625, 6.30125, 6.301875, 6.3025, 6.303125, 6.30375, 6.304375, 6.305, 6.305625,
   6.30625, 6.306875, 6.3075, 6.308125, 6.30875, 6.309375, 6.31, 6.310625, 6.31125, 6.311875, 6.3125, 6.313125, 6.31375, 6.315, 6.31625, 6.3175,
   6.31875, 6.32, 6.32125, 6.3225, 6.325, 6.3275, 6.33, 6.3325, 6.335, 6.3375, 6.34, 6.3425, 6.345, 6.3475, 6.35, 6.3525,
   6.355, 6.3575, 6.36, 6.3625, 6.365, 6.3675, 6.37, 6.3725, 6.375, 6.3775, 6.38, 6.3825, 6.385, 6.3875, 6.39, 6.3925,
   6.395, 6.3975, 6.4, 6.4025, 6.405, 6.4075, 6.41, 6.4125, 6.415, 6.4175, 6.42, 6.4225, 6.425, 6.4275, 6.43, 6.4325,
   6.435, 6.4375, 6.44, 6.4425, 6.445, 6.4475, 6.45, 6.45, 6.4525, 6.452503 };
   Double_t fit1d_FitPi_Pi_Pi_Norm[mBcPi]_fy16[283] = { 0, 75.02219, 75.02219, 75.01456, 74.99452, 74.9864, 75.01577, 75.05897, 75.13526, 75.22778, 75.36266, 75.51686, 75.76934, 76.04511, 76.42875, 76.84093, 77.29648,
   77.7876, 78.32181, 78.90124, 79.70016, 80.55782, 81.5833, 82.68704, 84.04597, 85.51233, 87.1802, 89.00085, 91.23794, 93.70204, 96.5515, 99.75828, 103.4938,
   107.8416, 110.1302, 112.666, 115.499, 118.6936, 122.0837, 126.03, 130.6793, 133.3268, 136.2287, 139.2394, 142.5816, 146.3039, 150.4633, 155.127, 160.3743,
   166.2996, 172.966, 179.9432, 187.4441, 195.5058, 204.1678, 213.4723, 223.4635, 234.1879, 245.6941, 257.8607, 270.9101, 284.8943, 292.2531, 299.865, 307.7361,
   315.8729, 324.2813, 332.9673, 341.9365, 351.1945, 360.7463, 370.5968, 380.7341, 391.1786, 401.934, 413.0035, 424.3897, 436.0946, 448.1196, 460.4653, 473.1317,
   486.1182, 499.4229, 513.0436, 526.9767, 541.2181, 555.7623, 570.6031, 585.7685, 601.2146, 616.9318, 632.9095, 665.5974, 699.1691, 733.4961, 768.431, 803.8078,
   839.4425, 910.9293, 946.2048, 980.8517, 997.8619, 1014.621, 1031.098, 1047.26, 1063.075, 1078.511, 1093.537, 1108.12, 1122.275, 1135.927, 1149.045, 1161.602,
   1173.567, 1184.916, 1195.621, 1205.657, 1215.002, 1223.633, 1231.53, 1238.673, 1245.046, 1250.632, 1255.418, 1259.392, 1262.592, 1264.962, 1266.496, 1267.19,
   1267.043, 1266.054, 1264.226, 1261.562, 1258.07, 1253.757, 1248.634, 1242.712, 1236.006, 1228.532, 1220.307, 1211.351, 1201.71, 1191.38, 1180.386, 1168.751,
   1156.503, 1143.668, 1130.276, 1116.354, 1101.933, 1087.044, 1071.717, 1055.984, 1039.877, 1023.428, 1006.668, 989.6301, 954.8843, 919.4038, 883.433, 847.206,
   774.8576, 739.1351, 703.9515, 669.4798, 635.8391, 619.3677, 603.1467, 587.1877, 571.5012, 556.0967, 540.9825, 526.1658, 511.6528, 497.4487, 483.5575, 469.9827,
   456.7265, 443.7932, 431.1807, 418.889, 406.9171, 395.2637, 383.9266, 372.9032, 362.1902, 351.784, 341.6804, 331.8749, 322.3625, 313.1381, 304.1962, 295.531,
   287.1366, 279.0088, 271.1395, 263.5223, 256.1508, 242.1191, 228.9925, 216.7196, 205.2497, 194.5336, 184.524, 175.1809, 166.4559, 158.3084, 150.7002, 143.5956,
   136.9612, 130.766, 124.9813, 119.577, 114.5318, 109.8228, 105.4288, 101.3752, 97.72822, 94.44137, 91.47079, 88.78149, 86.33799, 82.07908, 78.50967, 75.48993,
   72.91713, 70.70442, 68.7874, 67.11535, 64.35432, 62.18197, 60.42741, 58.99386, 57.81308, 56.82053, 55.97605, 55.24828, 54.61173, 54.05094, 53.55251, 53.10525,
   52.70522, 52.34097, 52.00237, 51.68958, 51.39934, 51.12827, 50.87273, 50.63181, 50.40994, 50.19952, 49.99505, 49.79974, 49.61501, 49.43779, 49.26395, 49.09638,
   48.9346, 48.77819, 48.63101, 48.48849, 48.34881, 48.21325, 48.07968, 47.94981, 47.82232, 47.69822, 47.5789, 47.4627, 47.35028, 47.24078, 47.13449, 47.03094,
   46.93006, 46.83179, 46.73607, 46.64285, 46.55208, 46.46371, 46.3777, 46.3777, 46.3777, 0 };
   graph = new TGraph(283,fit1d_FitPi_Pi_Pi_Norm[mBcPi]_fx16,fit1d_FitPi_Pi_Pi_Norm[mBcPi]_fy16);
   graph->SetName("fit1d_FitPi_Pi_Pi_Norm[mBcPi]");
   graph->SetTitle("Projection of Fit1D FitPi_Pi");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB16 = new TH1F("Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB16","Projection of Fit1D FitPi_Pi",283,6.116997,6.483003);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB16->SetMinimum(0);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB16->SetMaximum(1393.909);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB16->SetDirectory(nullptr);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB16->SetStats(0);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB16->SetMarkerStyle(20);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB16->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB16->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB16->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB16->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB16->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB16->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB16->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB16->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB16->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB16->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB16->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB16->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB16->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB16->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB16->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitPi_Pi_Pi_NormoBmBcPicB16->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitPi_Pi_Pi_Norm[mBcPi]16);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3004[120] = { 6.15125, 6.15375, 6.15625, 6.15875, 6.16125, 6.16375, 6.16625, 6.16875, 6.17125, 6.17375, 6.17625, 6.17875, 6.18125, 6.18375, 6.18625, 6.18875, 6.19125,
   6.19375, 6.19625, 6.19875, 6.20125, 6.20375, 6.20625, 6.20875, 6.21125, 6.21375, 6.21625, 6.21875, 6.22125, 6.22375, 6.22625, 6.22875, 6.23125,
   6.23375, 6.23625, 6.23875, 6.24125, 6.24375, 6.24625, 6.24875, 6.25125, 6.25375, 6.25625, 6.25875, 6.26125, 6.26375, 6.26625, 6.26875, 6.27125,
   6.27375, 6.27625, 6.27875, 6.28125, 6.28375, 6.28625, 6.28875, 6.29125, 6.29375, 6.29625, 6.29875, 6.30125, 6.30375, 6.30625, 6.30875, 6.31125,
   6.31375, 6.31625, 6.31875, 6.32125, 6.32375, 6.32625, 6.32875, 6.33125, 6.33375, 6.33625, 6.33875, 6.34125, 6.34375, 6.34625, 6.34875, 6.35125,
   6.35375, 6.35625, 6.35875, 6.36125, 6.36375, 6.36625, 6.36875, 6.37125, 6.37375, 6.37625, 6.37875, 6.38125, 6.38375, 6.38625, 6.38875, 6.39125,
   6.39375, 6.39625, 6.39875, 6.40125, 6.40375, 6.40625, 6.40875, 6.41125, 6.41375, 6.41625, 6.41875, 6.42125, 6.42375, 6.42625, 6.42875, 6.43125,
   6.43375, 6.43625, 6.43875, 6.44125, 6.44375, 6.44625, 6.44875 };
   Double_t h_ds_1000_fy3004[120] = { 89, 83, 73, 80, 73, 71, 94, 76, 76, 70, 68, 72, 75, 75, 66, 79, 72,
   85, 86, 80, 65, 84, 76, 99, 72, 81, 89, 106, 89, 92, 104, 111, 126,
   123, 149, 136, 150, 212, 221, 291, 349, 435, 520, 587, 797, 846, 1014, 1172, 1240,
   1300, 1210, 1167, 1096, 954, 794, 619, 512, 367, 326, 253, 197, 166, 143, 97, 102,
   81, 96, 85, 79, 64, 63, 54, 59, 50, 64, 46, 55, 55, 60, 54, 59,
   62, 50, 48, 51, 53, 62, 48, 62, 63, 47, 34, 54, 31, 48, 52, 42,
   45, 46, 55, 37, 49, 56, 49, 41, 45, 52, 51, 60, 46, 55, 55, 44,
   42, 47, 54, 50, 44, 33, 43 };
   Double_t h_ds_1000_felx3004[120] = { 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125,
   0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125,
   0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125,
   0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125,
   0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125,
   0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125,
   0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125,
   0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125 };
   Double_t h_ds_1000_fely3004[120] = { 9.416226, 9.092044, 8.524388, 8.925539, 8.524388, 8.406258, 9.678086, 8.698576, 8.698576, 8.346566, 8.225883, 8.465529, 8.640903, 8.640903, 8.103403, 8.869343, 8.465529,
   9.201374, 9.255555, 8.925539, 8.041463, 9.146873, 8.698576, 9.933044, 8.465529, 8.981384, 9.416226, 9.807764, 9.416226, 9.574201, 9.710289, 10.04751, 10.7361,
   10.6018, 11.71679, 11.17262, 11.75765, 14.0688, 14.37447, 16.56605, 18.18823, 20.36265, 22.30899, 23.73324, 27.73562, 28.59038, 31.34729, 33.73814, 34.71718,
   35.55898, 34.28865, 33.66504, 32.60967, 30.39094, 27.68244, 24.38473, 22.13294, 18.66377, 17.56239, 15.41383, 13.54457, 12.3938, 11.46871, 9.831854, 9.611874,
   8.981384, 9.780867, 9.201374, 8.869343, 7.979042, 7.916129, 7.32564, 7.659312, 7.047337, 7.979042, 6.757581, 7.39358, 7.39358, 7.724317, 7.32564, 7.659312,
   7.852713, 7.047337, 6.903979, 7.117933, 7.257065, 7.852713, 6.903979, 7.852713, 7.916129, 6.831172, 5.802128, 7.32564, 5.537565, 6.903979, 7.187836, 6.454831,
   6.683179, 6.757581, 7.39358, 6.055143, 6.976026, 7.4609, 6.976026, 6.376898, 6.683179, 7.187836, 7.117933, 7.724317, 6.757581, 7.39358, 7.39358, 6.60794,
   6.454831, 6.831172, 7.32564, 7.047337, 6.60794, 5.715302, 6.531834 };
   Double_t h_ds_1000_fehx3004[120] = { 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125,
   0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125,
   0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125,
   0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125,
   0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125,
   0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125,
   0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125,
   0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125, 0.00125 };
   Double_t h_ds_1000_fehy3004[120] = { 10.46934, 10.14705, 9.583044, 9.981567, 9.583044, 9.465736, 10.72977, 9.756061, 9.756061, 9.406468, 9.28666, 9.524592, 9.698771, 9.698771, 9.165094, 9.925725, 9.524592,
   10.25573, 10.30959, 9.981567, 9.103628, 10.20155, 9.756061, 10.9834, 9.524592, 10.03706, 10.46934, 10.80776, 10.46934, 10.62644, 10.71029, 11.04751, 11.7361,
   11.6018, 12.71679, 12.17262, 12.75765, 15.0688, 15.37447, 17.56605, 19.18823, 21.36265, 23.30899, 24.73324, 28.73562, 29.59038, 32.34729, 34.73814, 35.71718,
   36.55898, 35.28865, 34.66504, 33.60967, 31.39094, 28.68244, 25.38473, 23.13294, 19.66377, 18.56239, 16.41383, 14.54457, 13.3938, 12.46871, 10.88273, 10.61187,
   10.03706, 10.83201, 10.25573, 9.925725, 9.041691, 8.979274, 8.39385, 8.724565, 8.118225, 9.041691, 7.831489, 8.461166, 8.461166, 8.789023, 8.39385, 8.724565,
   8.916365, 8.118225, 7.97633, 8.188122, 8.325916, 8.916365, 7.97633, 8.916365, 8.979274, 7.904289, 6.888101, 8.39385, 6.627601, 7.97633, 8.257346, 7.53218,
   7.757905, 7.831489, 8.461166, 7.137555, 8.047634, 8.527879, 8.047634, 7.455185, 7.757905, 8.257346, 8.188122, 8.789023, 7.831489, 8.461166, 8.461166, 7.68351,
   7.53218, 7.904289, 8.39385, 8.118225, 7.68351, 6.802567, 7.608278 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(120,h_ds_1000_fx3004,h_ds_1000_fy3004,h_ds_1000_felx3004,h_ds_1000_fehx3004,h_ds_1000_fely3004,h_ds_1000_fehy3004);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__mBcPi");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_10003004 = new TH1F("Graph_h_ds_10003004","Histogram of ds_1000_plot__mBcPi",120,6.12,6.48);
   Graph_h_ds_10003004->SetMinimum(22.91619);
   Graph_h_ds_10003004->SetMaximum(1467.669);
   Graph_h_ds_10003004->SetDirectory(nullptr);
   Graph_h_ds_10003004->SetStats(0);
   Graph_h_ds_10003004->SetMarkerStyle(20);
   Graph_h_ds_10003004->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10003004->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10003004->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10003004->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003004->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_10003004->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_10003004->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10003004->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10003004->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003004->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003004->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_10003004->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10003004->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003004->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003004->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_10003004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_10003004);
   
   grae->Draw("zp");
   
   TH1D *frame_1a4ceedf0__8 = new TH1D("frame_1a4ceedf0__8","A RooPlot of \"mass of Bc candidate\"",120,6.15,6.45);
   frame_1a4ceedf0__8->SetBinContent(1,1403.387);
   frame_1a4ceedf0__8->SetMaximum(1600);
   frame_1a4ceedf0__8->SetEntries(1);
   frame_1a4ceedf0__8->SetDirectory(nullptr);
   frame_1a4ceedf0__8->SetStats(0);
   frame_1a4ceedf0__8->SetMarkerStyle(20);
   frame_1a4ceedf0__8->GetXaxis()->SetNdivisions(505);
   frame_1a4ceedf0__8->GetXaxis()->SetLabelFont(132);
   frame_1a4ceedf0__8->GetXaxis()->SetLabelOffset(0.015);
   frame_1a4ceedf0__8->GetXaxis()->SetLabelSize(0.05);
   frame_1a4ceedf0__8->GetXaxis()->SetTitleSize(-1);
   frame_1a4ceedf0__8->GetXaxis()->SetTitleOffset(1);
   frame_1a4ceedf0__8->GetXaxis()->SetTitleFont(132);
   frame_1a4ceedf0__8->GetYaxis()->SetLabelFont(132);
   frame_1a4ceedf0__8->GetYaxis()->SetLabelSize(0.05);
   frame_1a4ceedf0__8->GetYaxis()->SetTitleSize(0.05);
   frame_1a4ceedf0__8->GetYaxis()->SetTitleFont(132);
   frame_1a4ceedf0__8->GetZaxis()->SetLabelFont(132);
   frame_1a4ceedf0__8->GetZaxis()->SetLabelSize(0.05);
   frame_1a4ceedf0__8->GetZaxis()->SetTitleSize(0.05);
   frame_1a4ceedf0__8->GetZaxis()->SetTitleOffset(1);
   frame_1a4ceedf0__8->GetZaxis()->SetTitleFont(132);
   frame_1a4ceedf0__8->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig3.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void fit_Kst_MLP()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Wed Jul 19 09:51:02 2023) by ROOT version 6.29/01
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",14,38,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(4.911111,-1012.048,5.651852,7421.687);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.07);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_1a11e2da0__1 = new TH1D("frame_1a11e2da0__1","A RooPlot of \"mass of B+ candidate\"",120,5,5.6);
   frame_1a11e2da0__1->SetBinContent(1,5584.878);
   frame_1a11e2da0__1->SetMaximum(7000);
   frame_1a11e2da0__1->SetEntries(1);
   frame_1a11e2da0__1->SetDirectory(nullptr);
   frame_1a11e2da0__1->SetStats(0);
   frame_1a11e2da0__1->SetMarkerStyle(20);
   frame_1a11e2da0__1->GetXaxis()->SetNdivisions(505);
   frame_1a11e2da0__1->GetXaxis()->SetLabelFont(132);
   frame_1a11e2da0__1->GetXaxis()->SetLabelOffset(0.015);
   frame_1a11e2da0__1->GetXaxis()->SetLabelSize(0.05);
   frame_1a11e2da0__1->GetXaxis()->SetTitleSize(-1);
   frame_1a11e2da0__1->GetXaxis()->SetTitleOffset(1);
   frame_1a11e2da0__1->GetXaxis()->SetTitleFont(132);
   frame_1a11e2da0__1->GetYaxis()->SetLabelFont(132);
   frame_1a11e2da0__1->GetYaxis()->SetLabelSize(0.05);
   frame_1a11e2da0__1->GetYaxis()->SetTitleSize(0.05);
   frame_1a11e2da0__1->GetYaxis()->SetTitleFont(132);
   frame_1a11e2da0__1->GetZaxis()->SetLabelFont(132);
   frame_1a11e2da0__1->GetZaxis()->SetLabelSize(0.05);
   frame_1a11e2da0__1->GetZaxis()->SetTitleSize(0.05);
   frame_1a11e2da0__1->GetZaxis()->SetTitleOffset(1);
   frame_1a11e2da0__1->GetZaxis()->SetTitleFont(132);
   frame_1a11e2da0__1->Draw("FUNC");
   
   Double_t fit1d_FitKstRD_KstRD_KstRD_Norm[mBu]_Comp[(KstRD)_plus_(KstRD2)_KstRD]_fx1[255] = { 4.999995, 5, 5.005, 5.01, 5.015, 5.02, 5.025, 5.03, 5.035, 5.04, 5.045, 5.05, 5.055, 5.06, 5.065, 5.07, 5.075,
   5.08, 5.085, 5.09, 5.095, 5.1, 5.105, 5.11, 5.115, 5.12, 5.125, 5.13, 5.135, 5.14, 5.145, 5.15, 5.155,
   5.16, 5.165, 5.17, 5.175, 5.1775, 5.18, 5.1825, 5.185, 5.1875, 5.19, 5.1925, 5.195, 5.1975, 5.2, 5.2025, 5.20375,
   5.205, 5.20625, 5.2075, 5.20875, 5.21, 5.21125, 5.2125, 5.21375, 5.215, 5.21625, 5.2175, 5.21875, 5.22, 5.22125, 5.221875, 5.2225,
   5.223125, 5.22375, 5.225, 5.22625, 5.2275, 5.22875, 5.23, 5.23125, 5.2325, 5.23375, 5.235, 5.23625, 5.2375, 5.23875, 5.24, 5.24125,
   5.2425, 5.24375, 5.245, 5.24625, 5.2475, 5.24875, 5.25, 5.25125, 5.2525, 5.25375, 5.255, 5.25625, 5.2575, 5.25875, 5.26, 5.2625,
   5.26375, 5.265, 5.265625, 5.26625, 5.266875, 5.2675, 5.268125, 5.26875, 5.269375, 5.27, 5.270625, 5.27125, 5.271875, 5.2725, 5.273125, 5.27375,
   5.274375, 5.275, 5.275625, 5.27625, 5.276875, 5.2775, 5.278125, 5.27875, 5.279375, 5.28, 5.280625, 5.28125, 5.281875, 5.2825, 5.283125, 5.28375,
   5.284375, 5.285, 5.285625, 5.28625, 5.286875, 5.2875, 5.288125, 5.28875, 5.289375, 5.29, 5.290625, 5.29125, 5.291875, 5.2925, 5.293125, 5.29375,
   5.295, 5.29625, 5.2975, 5.3, 5.30125, 5.3025, 5.30375, 5.305, 5.30625, 5.3075, 5.30875, 5.31, 5.31125, 5.311875, 5.3125, 5.313125,
   5.31375, 5.314375, 5.315, 5.315625, 5.31625, 5.316875, 5.3175, 5.318125, 5.31875, 5.319375, 5.32, 5.32125, 5.3225, 5.32375, 5.325, 5.32625,
   5.3275, 5.32875, 5.33, 5.33125, 5.3325, 5.33375, 5.335, 5.33625, 5.3375, 5.33875, 5.34, 5.34125, 5.3425, 5.34375, 5.345, 5.3475,
   5.35, 5.3525, 5.355, 5.3575, 5.36, 5.3625, 5.365, 5.3675, 5.37, 5.3725, 5.375, 5.3775, 5.38, 5.3825, 5.385, 5.3875,
   5.39, 5.3925, 5.395, 5.4, 5.405, 5.41, 5.415, 5.42, 5.425, 5.43, 5.435, 5.44, 5.445, 5.45, 5.455, 5.46,
   5.465, 5.47, 5.475, 5.48, 5.485, 5.49, 5.495, 5.5, 5.505, 5.51, 5.515, 5.52, 5.525, 5.53, 5.535, 5.54,
   5.545, 5.55, 5.555, 5.56, 5.565, 5.57, 5.575, 5.58, 5.585, 5.59, 5.595, 5.6, 5.6, 5.600005 };
   Double_t fit1d_FitKstRD_KstRD_KstRD_Norm[mBu]_Comp[(KstRD)_plus_(KstRD2)_KstRD]_fy1[255] = { 0, 21.39228, 22.26084, 23.18226, 24.16087, 25.20144, 26.30925, 27.49017, 28.7507, 30.09807, 31.54036, 33.08661, 34.74692, 36.53267, 38.45669, 40.53346, 42.7794,
   45.21318, 47.85611, 50.73257, 53.8706, 57.30252, 61.06577, 65.20392, 69.76787, 74.81742, 80.42315, 86.66885, 93.65458, 101.5006, 110.3525, 120.3877, 131.8243,
   144.9324, 160.0505, 177.6059, 198.1456, 209.7479, 222.3771, 236.1569, 251.2296, 267.7603, 285.941, 305.9964, 328.1902, 352.8342, 380.2986, 411.0262, 427.7763,
   445.5503, 464.433, 484.5179, 505.9087, 528.7209, 553.0828, 579.138, 607.0475, 636.9919, 669.1752, 703.8277, 741.2108, 781.6222, 825.4015, 848.6736, 872.938,
   898.2525, 924.6791, 979.7234, 1036.843, 1096.054, 1157.376, 1220.831, 1286.452, 1354.278, 1424.36, 1496.761, 1571.557, 1648.839, 1728.715, 1811.304, 1896.74,
   1985.167, 2076.732, 2171.586, 2269.868, 2371.705, 2477.192, 2586.389, 2699.302, 2815.872, 2935.961, 3059.337, 3185.664, 3314.49, 3445.238, 3577.204, 3841.334,
   3971.464, 4098.769, 4160.97, 4221.985, 4281.649, 4339.792, 4396.243, 4450.833, 4503.392, 4553.753, 4601.751, 4647.226, 4690.024, 4729.996, 4767, 4800.904,
   4831.585, 4858.93, 4882.837, 4903.216, 4919.989, 4933.093, 4942.478, 4948.107, 4949.958, 4948.025, 4942.315, 4932.85, 4919.666, 4902.814, 4882.359, 4858.377,
   4830.959, 4800.207, 4766.235, 4729.165, 4689.131, 4646.274, 4600.743, 4552.692, 4502.282, 4449.678, 4395.046, 4338.556, 4280.379, 4220.684, 4159.641, 4097.417,
   3970.076, 3839.922, 3708.131, 3443.821, 3313.091, 3184.289, 3057.992, 2934.65, 2814.597, 2698.066, 2585.193, 2476.036, 2370.588, 2319.312, 2269.578, 2221.462,
   2174.909, 2129.866, 2086.278, 2044.09, 2003.249, 1963.701, 1925.394, 1888.275, 1852.293, 1817.401, 1783.549, 1718.786, 1657.652, 1599.827, 1545.018, 1492.959,
   1443.413, 1396.169, 1351.038, 1307.855, 1266.475, 1226.769, 1188.623, 1151.939, 1116.629, 1082.614, 1049.824, 1018.198, 987.6793, 958.2161, 929.762, 875.7108,
   825.2153, 778.0027, 733.8292, 692.4744, 653.7371, 617.433, 583.3924, 551.4587, 521.4874, 493.345, 466.9076, 442.061, 418.699, 396.7234, 376.0431, 356.5733,
   338.2357, 320.9573, 304.6702, 274.8223, 248.2387, 224.5261, 203.3428, 184.3915, 167.4132, 152.1813, 138.4979, 126.1894, 115.1034, 105.106, 96.0794, 87.91952,
   80.53456, 73.84332, 67.7739, 62.26251, 57.25252, 52.69358, 48.54086, 44.75439, 41.29849, 38.14131, 35.25431, 32.61197, 30.19137, 27.97195, 25.93525, 24.06464,
   22.34515, 20.76329, 19.30688, 17.96492, 16.72748, 15.58555, 14.53097, 13.55637, 12.65504, 11.82088, 11.04835, 10.33243, 10.33243, 0 };
   TGraph *graph = new TGraph(255,fit1d_FitKstRD_KstRD_KstRD_Norm[mBu]_Comp[(KstRD)_plus_(KstRD2)_KstRD]_fx1,fit1d_FitKstRD_KstRD_KstRD_Norm[mBu]_Comp[(KstRD)_plus_(KstRD2)_KstRD]_fy1);
   graph->SetName("fit1d_FitKstRD_KstRD_KstRD_Norm[mBu]_Comp[(KstRD)_plus_(KstRD2)_KstRD]");
   graph->SetTitle("Projection of Fit1D FitKstRD_KstRD");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBoPKstRDcP_plus_oPKstRD2cP_KstRDcB1 = new TH1F("Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBoPKstRDcP_plus_oPKstRD2cP_KstRDcB1","Projection of Fit1D FitKstRD_KstRD",255,4.939994,5.660006);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBoPKstRDcP_plus_oPKstRD2cP_KstRDcB1->SetMinimum(0);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBoPKstRDcP_plus_oPKstRD2cP_KstRDcB1->SetMaximum(5444.954);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBoPKstRDcP_plus_oPKstRD2cP_KstRDcB1->SetDirectory(nullptr);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBoPKstRDcP_plus_oPKstRD2cP_KstRDcB1->SetStats(0);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBoPKstRDcP_plus_oPKstRD2cP_KstRDcB1->SetMarkerStyle(20);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBoPKstRDcP_plus_oPKstRD2cP_KstRDcB1->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBoPKstRDcP_plus_oPKstRD2cP_KstRDcB1->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBoPKstRDcP_plus_oPKstRD2cP_KstRDcB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBoPKstRDcP_plus_oPKstRD2cP_KstRDcB1->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBoPKstRDcP_plus_oPKstRD2cP_KstRDcB1->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBoPKstRDcP_plus_oPKstRD2cP_KstRDcB1->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBoPKstRDcP_plus_oPKstRD2cP_KstRDcB1->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBoPKstRDcP_plus_oPKstRD2cP_KstRDcB1->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBoPKstRDcP_plus_oPKstRD2cP_KstRDcB1->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBoPKstRDcP_plus_oPKstRD2cP_KstRDcB1->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBoPKstRDcP_plus_oPKstRD2cP_KstRDcB1->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBoPKstRDcP_plus_oPKstRD2cP_KstRDcB1->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBoPKstRDcP_plus_oPKstRD2cP_KstRDcB1->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBoPKstRDcP_plus_oPKstRD2cP_KstRDcB1->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBoPKstRDcP_plus_oPKstRD2cP_KstRDcB1->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBoPKstRDcP_plus_oPKstRD2cP_KstRDcB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitKstRD_KstRD_KstRD_Norm[mBu]_Comp[(KstRD)_plus_(KstRD2)_KstRD]1);
   
   graph->Draw("fl");
   
   Double_t fit1d_FitKstRD_KstRD_KstRD_Norm[mBu]_Comp[gauss_gvHvwY]_fx2[229] = { 4.999995, 5, 5.00125, 5.0025, 5.00375, 5.005, 5.0075, 5.01, 5.015, 5.0175, 5.02, 5.02125, 5.0225, 5.02375, 5.025, 5.02625, 5.0275,
   5.02875, 5.03, 5.03125, 5.0325, 5.03375, 5.035, 5.03625, 5.0375, 5.03875, 5.04, 5.04125, 5.0425, 5.043125, 5.04375, 5.044375, 5.045,
   5.045625, 5.04625, 5.046875, 5.0475, 5.048125, 5.04875, 5.049375, 5.05, 5.050625, 5.05125, 5.051875, 5.0525, 5.053125, 5.05375, 5.054375, 5.055,
   5.055625, 5.05625, 5.056875, 5.0575, 5.058125, 5.05875, 5.059375, 5.06, 5.060625, 5.06125, 5.061875, 5.0625, 5.063125, 5.06375, 5.064375, 5.065,
   5.065625, 5.06625, 5.0675, 5.06875, 5.07, 5.07125, 5.0725, 5.07375, 5.075, 5.07625, 5.0775, 5.07875, 5.08, 5.08125, 5.0825, 5.08375,
   5.085, 5.08625, 5.0875, 5.09, 5.0925, 5.095, 5.1, 5.1025, 5.105, 5.10625, 5.1075, 5.10875, 5.11, 5.11125, 5.1125, 5.11375,
   5.115, 5.11625, 5.1175, 5.11875, 5.12, 5.12125, 5.1225, 5.12375, 5.125, 5.12625, 5.1275, 5.12875, 5.13, 5.13125, 5.1325, 5.13375,
   5.135, 5.13625, 5.1375, 5.13875, 5.14, 5.14125, 5.1425, 5.14375, 5.145, 5.14625, 5.1475, 5.14875, 5.15, 5.15125, 5.1525, 5.15375,
   5.155, 5.15625, 5.1575, 5.15875, 5.16, 5.1625, 5.165, 5.1675, 5.17, 5.1725, 5.175, 5.1775, 5.18, 5.1825, 5.185, 5.19,
   5.195, 5.2, 5.205, 5.21, 5.215, 5.22, 5.225, 5.23, 5.235, 5.24, 5.245, 5.25, 5.255, 5.26, 5.265, 5.27,
   5.275, 5.28, 5.285, 5.29, 5.295, 5.3, 5.305, 5.31, 5.315, 5.32, 5.325, 5.33, 5.335, 5.34, 5.345, 5.35,
   5.355, 5.36, 5.365, 5.37, 5.375, 5.38, 5.385, 5.39, 5.395, 5.4, 5.405, 5.41, 5.415, 5.42, 5.425, 5.43,
   5.435, 5.44, 5.445, 5.45, 5.455, 5.46, 5.465, 5.47, 5.475, 5.48, 5.485, 5.49, 5.495, 5.5, 5.505, 5.51,
   5.515, 5.52, 5.525, 5.53, 5.535, 5.54, 5.545, 5.55, 5.555, 5.56, 5.565, 5.57, 5.575, 5.58, 5.585, 5.59,
   5.595, 5.6, 5.6, 5.600005 };
   Double_t fit1d_FitKstRD_KstRD_KstRD_Norm[mBu]_Comp[gauss_gvHvwY]_fy2[229] = { 0, 78.87785, 81.98988, 85.14763, 88.34704, 91.58378, 98.15062, 104.8084, 118.219, 124.875, 131.4293, 134.6515, 137.828, 140.9518, 144.0161, 147.0139, 149.9385,
   152.7829, 155.5406, 158.2048, 160.7691, 163.2273, 165.5733, 167.801, 169.905, 171.8798, 173.7203, 175.4217, 176.9797, 177.7035, 178.39, 179.0386, 179.6489,
   180.2206, 180.7532, 181.2464, 181.6998, 182.1132, 182.4862, 182.8186, 183.1103, 183.3609, 183.5703, 183.7384, 183.8651, 183.9503, 183.9939, 183.9959, 183.9562,
   183.875, 183.7523, 183.5881, 183.3826, 183.1359, 182.8481, 182.5196, 182.1504, 181.7409, 181.2912, 180.8018, 180.273, 179.705, 179.0983, 178.4533, 177.7705,
   177.0501, 176.2929, 174.6695, 172.9045, 171.0027, 168.9688, 166.8081, 164.5262, 162.1287, 159.6218, 157.0114, 154.3041, 151.5064, 148.6249, 145.6663, 142.6375,
   139.5455, 136.397, 133.199, 126.6818, 120.0484, 113.3514, 99.96616, 93.37032, 86.89466, 83.71358, 80.57602, 77.48593, 74.44697, 71.46251, 68.53567, 65.66927,
   62.86585, 60.12769, 57.45678, 54.85488, 52.32345, 49.8637, 47.47662, 45.16294, 42.92316, 40.75758, 38.66625, 36.64907, 34.70571, 32.83568, 31.03832, 29.31282,
   27.65821, 26.07339, 24.55716, 23.10819, 21.72505, 20.40623, 19.15014, 17.95512, 16.81944, 15.74135, 14.71904, 13.75068, 12.83442, 11.96837, 11.15067, 10.37945,
   9.652826, 8.968955, 8.325999, 7.722145, 7.15561, 6.12753, 5.228206, 4.444761, 3.765065, 3.177789, 2.672429, 2.239318, 1.869621, 1.555321, 1.289184, 0.8761736,
   0.5869203, 0.3875091, 0.252173, 0.1617443, 0.1022524, 0.0637135, 0.03912942, 0.02368586, 0.01413152, 0.008310022, 0.004816476, 0.002751506, 0.001549264, 0.0008597935, 0.0004703019, 0.0002535555,
   0.0001347359, 7.056792e-05, 3.642883e-05, 1.853518e-05, 9.295279e-06, 4.594537e-06, 2.238386e-06, 1.074835e-06, 5.087013e-07, 2.372999e-07, 1.091053e-07, 4.944339e-08, 2.208434e-08, 9.72242e-09, 4.218696e-09, 1.804246e-09,
   7.605491e-10, 3.159894e-10, 1.293992e-10, 5.222814e-11, 2.077741e-11, 8.146892e-12, 3.148519e-12, 1.199319e-12, 4.502738e-13, 1.666221e-13, 6.077183e-14, 2.18467e-14, 7.740753e-15, 2.703301e-15, 9.305066e-16, 3.156882e-16,
   1.055628e-16, 3.479185e-17, 1.130207e-17, 3.618696e-18, 1.141984e-18, 3.552073e-19, 1.088974e-19, 3.290539e-20, 9.800096e-21, 2.876785e-21, 8.323355e-22, 2.373576e-22, 6.671475e-23, 1.848223e-23, 5.046619e-24, 1.35819e-24,
   3.602754e-25, 9.419381e-26, 2.427303e-26, 6.165089e-27, 1.543365e-27, 3.808129e-28, 9.261227e-29, 2.21993e-29, 5.244738e-30, 1.221299e-30, 2.803073e-31, 6.341039e-32, 1.41384e-32, 3.107091e-33, 6.730099e-34, 1.436821e-34,
   3.023416e-35, 6.270569e-36, 6.270569e-36, 0 };
   graph = new TGraph(229,fit1d_FitKstRD_KstRD_KstRD_Norm[mBu]_Comp[gauss_gvHvwY]_fx2,fit1d_FitKstRD_KstRD_KstRD_Norm[mBu]_Comp[gauss_gvHvwY]_fy2);
   graph->SetName("fit1d_FitKstRD_KstRD_KstRD_Norm[mBu]_Comp[gauss_gvHvwY]");
   graph->SetTitle("Projection of Fit1D FitKstRD_KstRD");

   ci = 1180;
   color = new TColor(ci, 0, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBgauss_gvHvwYcB2 = new TH1F("Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBgauss_gvHvwYcB2","Projection of Fit1D FitKstRD_KstRD",229,4.939994,5.660006);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBgauss_gvHvwYcB2->SetMinimum(0);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBgauss_gvHvwYcB2->SetMaximum(202.3954);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBgauss_gvHvwYcB2->SetDirectory(nullptr);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBgauss_gvHvwYcB2->SetStats(0);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBgauss_gvHvwYcB2->SetMarkerStyle(20);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBgauss_gvHvwYcB2->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBgauss_gvHvwYcB2->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBgauss_gvHvwYcB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBgauss_gvHvwYcB2->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBgauss_gvHvwYcB2->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBgauss_gvHvwYcB2->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBgauss_gvHvwYcB2->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBgauss_gvHvwYcB2->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBgauss_gvHvwYcB2->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBgauss_gvHvwYcB2->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBgauss_gvHvwYcB2->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBgauss_gvHvwYcB2->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBgauss_gvHvwYcB2->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBgauss_gvHvwYcB2->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBgauss_gvHvwYcB2->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBgauss_gvHvwYcB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitKstRD_KstRD_KstRD_Norm[mBu]_Comp[gauss_gvHvwY]2);
   
   graph->Draw("fl");
   
   Double_t fit1d_FitKstRD_KstRD_KstRD_Norm[mBu]_Comp[mpol]_fx3[126] = { 4.994995, 4.995, 5, 5.005, 5.01, 5.015, 5.02, 5.025, 5.03, 5.035, 5.04, 5.045, 5.05, 5.055, 5.06, 5.065, 5.07,
   5.075, 5.08, 5.085, 5.09, 5.095, 5.1, 5.105, 5.11, 5.115, 5.12, 5.125, 5.13, 5.135, 5.14, 5.145, 5.15,
   5.155, 5.16, 5.165, 5.17, 5.175, 5.18, 5.185, 5.19, 5.195, 5.2, 5.205, 5.21, 5.215, 5.22, 5.225, 5.23,
   5.235, 5.24, 5.245, 5.25, 5.255, 5.26, 5.265, 5.27, 5.275, 5.28, 5.285, 5.29, 5.295, 5.3, 5.305, 5.31,
   5.315, 5.32, 5.325, 5.33, 5.335, 5.34, 5.345, 5.35, 5.355, 5.36, 5.365, 5.37, 5.375, 5.38, 5.385, 5.39,
   5.395, 5.4, 5.405, 5.41, 5.415, 5.42, 5.425, 5.43, 5.435, 5.44, 5.445, 5.45, 5.455, 5.46, 5.465, 5.47,
   5.475, 5.48, 5.485, 5.49, 5.495, 5.5, 5.505, 5.51, 5.515, 5.52, 5.525, 5.53, 5.535, 5.54, 5.545, 5.55,
   5.555, 5.56, 5.565, 5.57, 5.575, 5.58, 5.585, 5.59, 5.595, 5.6, 5.6, 5.605, 5.605005 };
   Double_t fit1d_FitKstRD_KstRD_KstRD_Norm[mBu]_Comp[mpol]_fy3[126] = { 0, 440.1554, 440.1554, 437.4269, 434.6912, 431.9482, 429.1979, 426.4403, 423.6755, 420.9034, 418.124, 415.3373, 412.5434, 409.7422, 406.9338, 404.1181, 401.2951,
   398.4648, 395.6273, 392.7825, 389.9304, 387.0711, 384.2045, 381.3306, 378.4494, 375.561, 372.6653, 369.7624, 366.8521, 363.9347, 361.0099, 358.0779, 355.1385,
   352.192, 349.2381, 346.277, 343.3086, 340.333, 337.3501, 334.3599, 331.3624, 328.3577, 325.3457, 322.3264, 319.2999, 316.2661, 313.225, 310.1766, 307.121,
   304.0581, 300.988, 297.9106, 294.8259, 291.7339, 288.6347, 285.5282, 282.4144, 279.2933, 276.165, 273.0295, 269.8866, 266.7365, 263.5791, 260.4144, 257.2425,
   254.0633, 250.8768, 247.6831, 244.4821, 241.2738, 238.0583, 234.8355, 231.6054, 228.368, 225.1234, 221.8715, 218.6123, 215.3459, 212.0722, 208.7912, 205.503,
   202.2075, 198.9047, 195.5946, 192.2773, 188.9527, 185.6209, 182.2817, 178.9353, 175.5817, 172.2207, 168.8525, 165.4771, 162.0943, 158.7043, 155.307, 151.9025,
   148.4906, 145.0715, 141.6452, 138.2115, 134.7706, 131.3225, 127.867, 124.4043, 120.9343, 117.4571, 113.9726, 110.4808, 106.9817, 103.4754, 99.9618, 96.44094,
   92.9128, 89.37739, 85.83472, 82.28477, 78.72756, 75.16308, 71.59132, 68.0123, 64.42601, 60.83245, 60.83245, 60.83245, 0 };
   graph = new TGraph(126,fit1d_FitKstRD_KstRD_KstRD_Norm[mBu]_Comp[mpol]_fx3,fit1d_FitKstRD_KstRD_KstRD_Norm[mBu]_Comp[mpol]_fy3);
   graph->SetName("fit1d_FitKstRD_KstRD_KstRD_Norm[mBu]_Comp[mpol]");
   graph->SetTitle("Projection of Fit1D FitKstRD_KstRD");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(14);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBmpolcB3 = new TH1F("Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBmpolcB3","Projection of Fit1D FitKstRD_KstRD",126,4.933994,5.666006);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBmpolcB3->SetMinimum(0);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBmpolcB3->SetMaximum(484.171);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBmpolcB3->SetDirectory(nullptr);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBmpolcB3->SetStats(0);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBmpolcB3->SetMarkerStyle(20);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBmpolcB3->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBmpolcB3->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBmpolcB3->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBmpolcB3->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBmpolcB3->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBmpolcB3->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBmpolcB3->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBmpolcB3->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBmpolcB3->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBmpolcB3->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBmpolcB3->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBmpolcB3->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBmpolcB3->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBmpolcB3->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBmpolcB3->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB_CompoBmpolcB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitKstRD_KstRD_KstRD_Norm[mBu]_Comp[mpol]3);
   
   graph->Draw("l");
   
   Double_t fit1d_FitKstRD_KstRD_KstRD_Norm[mBu]_fx4[253] = { 4.994995, 4.995, 5, 5.005, 5.01, 5.015, 5.02, 5.025, 5.03, 5.035, 5.04, 5.045, 5.05, 5.055, 5.06, 5.065, 5.07,
   5.075, 5.08, 5.085, 5.09, 5.095, 5.1, 5.105, 5.11, 5.115, 5.12, 5.125, 5.13, 5.135, 5.14, 5.145, 5.15,
   5.155, 5.16, 5.165, 5.17, 5.175, 5.1775, 5.18, 5.1825, 5.185, 5.1875, 5.19, 5.1925, 5.195, 5.1975, 5.2, 5.2025,
   5.205, 5.20625, 5.2075, 5.20875, 5.21, 5.21125, 5.2125, 5.21375, 5.215, 5.21625, 5.2175, 5.21875, 5.22, 5.22125, 5.2225, 5.223125,
   5.22375, 5.225, 5.22625, 5.2275, 5.22875, 5.23, 5.23125, 5.2325, 5.23375, 5.235, 5.23625, 5.2375, 5.23875, 5.24, 5.24125, 5.2425,
   5.24375, 5.245, 5.24625, 5.2475, 5.24875, 5.25, 5.25125, 5.2525, 5.25375, 5.255, 5.25625, 5.2575, 5.25875, 5.26, 5.2625, 5.26375,
   5.265, 5.265625, 5.26625, 5.266875, 5.2675, 5.268125, 5.26875, 5.269375, 5.27, 5.270625, 5.27125, 5.271875, 5.2725, 5.273125, 5.27375, 5.274375,
   5.275, 5.275625, 5.27625, 5.276875, 5.2775, 5.278125, 5.27875, 5.279375, 5.28, 5.280625, 5.28125, 5.281875, 5.2825, 5.283125, 5.28375, 5.284375,
   5.285, 5.285625, 5.28625, 5.286875, 5.2875, 5.288125, 5.28875, 5.289375, 5.29, 5.290625, 5.29125, 5.291875, 5.2925, 5.293125, 5.29375, 5.295,
   5.29625, 5.2975, 5.3, 5.30125, 5.3025, 5.30375, 5.305, 5.30625, 5.3075, 5.30875, 5.31, 5.31125, 5.311875, 5.3125, 5.313125, 5.31375,
   5.314375, 5.315, 5.315625, 5.31625, 5.316875, 5.3175, 5.318125, 5.31875, 5.319375, 5.32, 5.32125, 5.3225, 5.32375, 5.325, 5.32625, 5.3275,
   5.32875, 5.33, 5.33125, 5.3325, 5.33375, 5.335, 5.33625, 5.3375, 5.33875, 5.34, 5.34125, 5.3425, 5.345, 5.3475, 5.35, 5.3525,
   5.355, 5.3575, 5.36, 5.3625, 5.365, 5.3675, 5.37, 5.3725, 5.375, 5.3775, 5.38, 5.3825, 5.385, 5.3875, 5.39, 5.395,
   5.4, 5.405, 5.41, 5.415, 5.42, 5.425, 5.43, 5.435, 5.44, 5.445, 5.45, 5.455, 5.46, 5.465, 5.47, 5.475,
   5.48, 5.485, 5.49, 5.495, 5.5, 5.505, 5.51, 5.515, 5.52, 5.525, 5.53, 5.535, 5.54, 5.545, 5.55, 5.555,
   5.56, 5.565, 5.57, 5.575, 5.58, 5.585, 5.59, 5.595, 5.6, 5.6, 5.605, 5.605005 };
   Double_t fit1d_FitKstRD_KstRD_KstRD_Norm[mBu]_fy4[253] = { 0, 540.4256, 540.4256, 551.2716, 562.6818, 574.328, 585.8286, 596.7656, 606.7062, 615.2273, 621.9423, 626.5267, 628.7403, 628.4454, 625.6169, 620.3452, 612.8312,
   603.373, 592.3469, 580.1841, 567.3448, 554.293, 541.4731, 529.291, 518.1003, 508.1947, 499.8062, 493.1087, 488.2267, 485.2474, 484.2356, 485.2498, 488.3607,
   493.6691, 501.3262, 511.5557, 524.6796, 541.151, 550.8296, 561.5968, 573.5681, 586.8787, 601.6871, 618.1796, 636.5757, 657.1348, 680.1645, 706.0318, 735.1764,
   768.1289, 786.2295, 805.5343, 826.1469, 848.1825, 871.7693, 897.0507, 924.1875, 953.3602, 984.7726, 1018.655, 1055.269, 1094.911, 1137.922, 1184.69, 1209.62,
   1235.663, 1289.939, 1346.291, 1404.734, 1465.288, 1527.976, 1592.829, 1659.887, 1729.201, 1800.833, 1874.86, 1951.374, 2030.481, 2112.3, 2196.967, 2284.623,
   2375.418, 2469.501, 2567.013, 2668.077, 2772.793, 2881.217, 2993.358, 3109.155, 3228.47, 3351.073, 3476.625, 3604.676, 3734.649, 3865.84, 4128.417, 4257.771,
   4384.297, 4446.109, 4506.736, 4566.011, 4623.764, 4679.826, 4734.027, 4786.196, 4836.167, 4883.776, 4928.861, 4971.269, 5010.851, 5047.465, 5080.979, 5111.269,
   5138.224, 5161.74, 5181.728, 5198.11, 5210.823, 5219.817, 5225.055, 5226.515, 5224.19, 5218.089, 5208.232, 5194.656, 5177.412, 5156.565, 5132.191, 5104.381,
   5073.237, 5038.872, 5001.41, 4960.983, 4917.733, 4871.809, 4823.365, 4772.562, 4719.564, 4664.539, 4607.656, 4549.085, 4488.997, 4427.56, 4364.942, 4236.812,
   4105.869, 3973.29, 3707.4, 3575.879, 3446.287, 3319.198, 3195.064, 3074.22, 2956.895, 2843.229, 2733.279, 2627.037, 2575.363, 2525.232, 2476.718, 2429.768,
   2384.327, 2340.341, 2297.756, 2256.517, 2216.571, 2177.865, 2140.347, 2103.968, 2068.677, 2034.426, 1968.865, 1906.933, 1848.309, 1792.701, 1739.842, 1689.497,
   1641.452, 1595.52, 1551.536, 1509.354, 1468.845, 1429.897, 1392.41, 1356.296, 1321.476, 1287.883, 1255.451, 1224.127, 1164.597, 1108.932, 1056.821, 1007.99,
   962.1972, 919.221, 878.8605, 840.9314, 805.2639, 771.7015, 740.0998, 710.325, 682.2535, 655.7709, 630.7712, 607.1561, 584.8343, 563.7213, 543.7387, 506.8776,
   473.727, 443.8334, 416.8034, 392.2955, 370.0124, 349.6949, 331.1167, 314.0796, 298.4101, 283.9559, 270.5831, 258.1737, 246.6238, 235.8416, 225.7458, 216.2645,
   207.3341, 198.8977, 190.9051, 183.3115, 176.0769, 169.1655, 162.5456, 156.1887, 150.0691, 144.1639, 138.4527, 132.917, 127.54, 122.307, 117.2042, 112.2197,
   107.3423, 102.5622, 97.87032, 93.25853, 88.71945, 84.24636, 79.83318, 75.47436, 71.16487, 71.16487, 71.16487, 0 };
   graph = new TGraph(253,fit1d_FitKstRD_KstRD_KstRD_Norm[mBu]_fx4,fit1d_FitKstRD_KstRD_KstRD_Norm[mBu]_fy4);
   graph->SetName("fit1d_FitKstRD_KstRD_KstRD_Norm[mBu]");
   graph->SetTitle("Projection of Fit1D FitKstRD_KstRD");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB4 = new TH1F("Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB4","Projection of Fit1D FitKstRD_KstRD",253,4.933994,5.666006);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB4->SetMinimum(0);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB4->SetMaximum(5749.166);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB4->SetDirectory(nullptr);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB4->SetStats(0);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB4->SetMarkerStyle(20);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB4->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB4->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB4->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB4->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB4->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB4->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB4->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB4->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB4->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB4->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB4->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB4->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB4->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB4->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB4->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitKstRD_KstRD_KstRD_NormoBmBucB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitKstRD_KstRD_KstRD_Norm[mBu]4);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3001[120] = { 5.002222, 5.007407, 5.011852, 5.017037, 5.022222, 5.027407, 5.031852, 5.037037, 5.042222, 5.047407, 5.051852, 5.057037, 5.062222, 5.067407, 5.071852, 5.077037, 5.082222,
   5.087407, 5.091852, 5.097037, 5.102222, 5.107407, 5.111852, 5.117037, 5.122222, 5.127407, 5.131852, 5.137037, 5.142222, 5.147407, 5.151852, 5.157037, 5.162222,
   5.167407, 5.171852, 5.177037, 5.182222, 5.187407, 5.191852, 5.197037, 5.202222, 5.207407, 5.211852, 5.217037, 5.222222, 5.227407, 5.231852, 5.237037, 5.242222,
   5.247407, 5.251852, 5.257037, 5.262222, 5.267407, 5.271852, 5.277037, 5.282222, 5.287407, 5.291852, 5.297037, 5.302222, 5.307407, 5.311852, 5.317037, 5.322222,
   5.327407, 5.331852, 5.337037, 5.342222, 5.347407, 5.351852, 5.357037, 5.362222, 5.367407, 5.371852, 5.377037, 5.382222, 5.387407, 5.391852, 5.397037, 5.402222,
   5.407407, 5.411852, 5.417037, 5.422222, 5.427407, 5.431852, 5.437037, 5.442222, 5.447407, 5.451852, 5.457037, 5.462222, 5.467407, 5.471852, 5.477037, 5.482222,
   5.487407, 5.491852, 5.497037, 5.502222, 5.507407, 5.511852, 5.517037, 5.522222, 5.527407, 5.531852, 5.537037, 5.542222, 5.547407, 5.551852, 5.557037, 5.562222,
   5.567407, 5.571852, 5.577037, 5.582222, 5.587407, 5.591852, 5.597037 };
   Double_t h_ds_1000_fy3001[120] = { 560.241, 569.2771, 614.4578, 560.241, 569.2771, 632.5301, 614.4578, 605.4217, 650.6024, 605.4217, 641.5663, 632.5301, 578.3133, 605.4217, 614.4578, 632.5301, 605.4217,
   614.4578, 551.2048, 542.1687, 569.2771, 524.0964, 515.0602, 496.988, 533.1325, 496.988, 496.988, 451.8072, 451.8072, 487.9518, 478.9157, 451.8072, 524.0964,
   551.2048, 560.241, 524.0964, 551.2048, 614.4578, 650.6024, 713.8554, 768.0723, 876.506, 948.7952, 1039.157, 1138.554, 1373.494, 1608.434, 1798.193, 2295.181,
   2611.446, 3234.94, 3677.711, 4156.627, 4581.325, 5177.711, 5250, 5150.602, 4816.265, 4355.422, 3957.831, 3370.482, 3009.036, 2557.229, 2240.964, 1960.843,
   1753.012, 1545.181, 1382.53, 1192.771, 1102.41, 1012.048, 858.4337, 885.5422, 731.9277, 668.6747, 659.6386, 614.4578, 578.3133, 524.0964, 487.9518, 496.988,
   487.9518, 424.6988, 406.6265, 406.6265, 352.4096, 352.4096, 316.2651, 325.3012, 289.1566, 271.0843, 253.0121, 225.9036, 216.8675, 225.9036, 216.8675, 198.7952,
   189.759, 198.7952, 180.7229, 162.6506, 162.6506, 144.5783, 126.506, 153.6145, 153.6145, 135.5422, 117.4699, 126.506, 135.5422, 108.4337, 135.5422, 108.4337,
   108.4337, 81.3253, 99.39759, 99.39759, 81.3253, 99.39759, 81.3253 };
   Double_t h_ds_1000_felx3001[120] = { 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025 };
   Double_t h_ds_1000_fely3001[120] = { 23.1696, 23.19072, 24.18299, 23, 23.25395, 24.54496, 24.18299, 24.10183, 24.84265, 24.06115, 24.74381, 24.60478, 23.48437, 24.0815, 24.16272, 24.52499, 24,
   24.26388, 22.95741, 22.67865, 23.23289, 22.37466, 22.02221, 21.70923, 22.50543, 21.70923, 21.619, 20.62463, 20.67192, 21.48295, 21.30023, 20.60095, 22.24313,
   22.91474, 23.08495, 22.24313, 22.82917, 24.26388, 24.84265, 26.13175, 27.18122, 29, 30.21238, 31.70637, 33.17863, 36.51689, 39.51562, 41.83497, 47.34611,
   50.52205, 56.34409, 60.09909, 63.93019, 67.14799, 71.3975, 71.931, 71.25827, 68.892, 65.46401, 62.35101, 57.53663, 54.28367, 50.06926, 46.74669, 43.72952,
   41.28816, 38.75876, 36.67862, 33.92746, 32.60967, 31.22144, 28.77883, 29.13528, 26.46757, 25.29244, 25.11738, 24.24369, 23.54683, 22.30899, 21.46019, 21.59638,
   21.52839, 19.9267, 19.48124, 19.58109, 18.10779, 18.0809, 17.1706, 17.45132, 16.35972, 15.90884, 15.22419, 14.47498, 14.13728, 14.47498, 14.1714, 13.43736,
   12.96291, 13.50893, 12.77592, 12.11943, 11.91974, 11.51041, 10.6018, 11.63466, 11.6758, 11.1297, 10.18878, 10.69151, 10.78051, 9.904326, 10.78051, 9.562306,
   9.562306, 8.640903, 9.626284, 9.729612, 8.755868, 9.831854, 8.698576 };
   Double_t h_ds_1000_fehx3001[120] = { 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025 };
   Double_t h_ds_1000_fehy3001[120] = { 24.1696, 24.19072, 25.18299, 24, 24.25395, 25.54496, 25.18299, 25.10183, 25.84265, 25.06115, 25.74381, 25.60478, 24.48437, 25.0815, 25.16272, 25.52499, 25,
   25.26388, 23.95741, 23.67865, 24.23289, 23.37466, 23.02221, 22.70923, 23.50543, 22.70923, 22.619, 21.62463, 21.67192, 22.48295, 22.30023, 21.60095, 23.24313,
   23.91474, 24.08495, 23.24313, 23.82917, 25.26388, 25.84265, 27.13175, 28.18122, 30, 31.21238, 32.70637, 34.17863, 37.51689, 40.51562, 42.83497, 48.34611,
   51.52205, 57.34409, 61.09909, 64.93019, 68.14799, 72.3975, 72.931, 72.25827, 69.892, 66.46401, 63.35101, 58.53663, 55.28367, 51.06926, 47.74669, 44.72952,
   42.28816, 39.75876, 37.67862, 34.92746, 33.60967, 32.22144, 29.77883, 30.13528, 27.46757, 26.29244, 26.11738, 25.24369, 24.54683, 23.30899, 22.46019, 22.59638,
   22.52839, 20.9267, 20.48124, 20.58109, 19.10779, 19.0809, 18.1706, 18.45132, 17.35972, 16.90884, 16.22419, 15.47498, 15.13728, 15.47498, 15.1714, 14.43736,
   13.96291, 14.50893, 13.77592, 13.11943, 12.91974, 12.51041, 11.6018, 12.63466, 12.6758, 12.1297, 11.18878, 11.69151, 11.78051, 10.90433, 11.78051, 10.56231,
   10.56231, 9.698771, 10.67824, 10.78102, 9.812979, 10.88273, 9.756061 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(120,h_ds_1000_fx3001,h_ds_1000_fy3001,h_ds_1000_felx3001,h_ds_1000_fehx3001,h_ds_1000_fely3001,h_ds_1000_fehy3001);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__mBu");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_10003001 = new TH1F("Graph_h_ds_10003001","Histogram of ds_1000_plot__mBu",120,4.94,5.66);
   Graph_h_ds_10003001->SetMinimum(59.72319);
   Graph_h_ds_10003001->SetMaximum(5844.188);
   Graph_h_ds_10003001->SetDirectory(nullptr);
   Graph_h_ds_10003001->SetStats(0);
   Graph_h_ds_10003001->SetMarkerStyle(20);
   Graph_h_ds_10003001->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10003001->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10003001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_10003001->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_10003001->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10003001->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003001->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_10003001->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003001->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_10003001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_10003001);
   
   grae->Draw("zp");
   
   TH1D *frame_1a11e2da0__2 = new TH1D("frame_1a11e2da0__2","A RooPlot of \"mass of B+ candidate\"",120,5,5.6);
   frame_1a11e2da0__2->SetBinContent(1,5584.878);
   frame_1a11e2da0__2->SetMaximum(7000);
   frame_1a11e2da0__2->SetEntries(1);
   frame_1a11e2da0__2->SetDirectory(nullptr);
   frame_1a11e2da0__2->SetStats(0);
   frame_1a11e2da0__2->SetMarkerStyle(20);
   frame_1a11e2da0__2->GetXaxis()->SetNdivisions(505);
   frame_1a11e2da0__2->GetXaxis()->SetLabelFont(132);
   frame_1a11e2da0__2->GetXaxis()->SetLabelOffset(0.015);
   frame_1a11e2da0__2->GetXaxis()->SetLabelSize(0.05);
   frame_1a11e2da0__2->GetXaxis()->SetTitleSize(-1);
   frame_1a11e2da0__2->GetXaxis()->SetTitleOffset(1);
   frame_1a11e2da0__2->GetXaxis()->SetTitleFont(132);
   frame_1a11e2da0__2->GetYaxis()->SetLabelFont(132);
   frame_1a11e2da0__2->GetYaxis()->SetLabelSize(0.05);
   frame_1a11e2da0__2->GetYaxis()->SetTitleSize(0.05);
   frame_1a11e2da0__2->GetYaxis()->SetTitleFont(132);
   frame_1a11e2da0__2->GetZaxis()->SetLabelFont(132);
   frame_1a11e2da0__2->GetZaxis()->SetLabelSize(0.05);
   frame_1a11e2da0__2->GetZaxis()->SetTitleSize(0.05);
   frame_1a11e2da0__2->GetZaxis()->SetTitleOffset(1);
   frame_1a11e2da0__2->GetZaxis()->SetTitleFont(132);
   frame_1a11e2da0__2->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig4.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void fit_Rho_MLP()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Wed Jul 19 10:28:34 2023) by ROOT version 6.29/01
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",20,23,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(5.622222,-28.91566,7.103704,212.0482);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.07);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_1a09b1870__1 = new TH1D("frame_1a09b1870__1","A RooPlot of \"mass of Bc candidate\"",120,5.8,7);
   frame_1a09b1870__1->SetBinContent(1,146.816);
   frame_1a09b1870__1->SetMaximum(200);
   frame_1a09b1870__1->SetEntries(1);
   frame_1a09b1870__1->SetDirectory(nullptr);
   frame_1a09b1870__1->SetStats(0);
   frame_1a09b1870__1->SetMarkerStyle(20);
   frame_1a09b1870__1->GetXaxis()->SetNdivisions(505);
   frame_1a09b1870__1->GetXaxis()->SetLabelFont(132);
   frame_1a09b1870__1->GetXaxis()->SetLabelOffset(0.015);
   frame_1a09b1870__1->GetXaxis()->SetLabelSize(0.05);
   frame_1a09b1870__1->GetXaxis()->SetTitleSize(-1);
   frame_1a09b1870__1->GetXaxis()->SetTitleOffset(1);
   frame_1a09b1870__1->GetXaxis()->SetTitleFont(132);
   frame_1a09b1870__1->GetYaxis()->SetLabelFont(132);
   frame_1a09b1870__1->GetYaxis()->SetLabelSize(0.05);
   frame_1a09b1870__1->GetYaxis()->SetTitleSize(0.05);
   frame_1a09b1870__1->GetYaxis()->SetTitleFont(132);
   frame_1a09b1870__1->GetZaxis()->SetLabelFont(132);
   frame_1a09b1870__1->GetZaxis()->SetLabelSize(0.05);
   frame_1a09b1870__1->GetZaxis()->SetTitleSize(0.05);
   frame_1a09b1870__1->GetZaxis()->SetTitleOffset(1);
   frame_1a09b1870__1->GetZaxis()->SetTitleFont(132);
   frame_1a09b1870__1->Draw("FUNC");
   
   Double_t fit1d_FitRhoRD_RhoRD_RhoRD_Norm[mBc]_Comp[(RhoRD)_plus_(RhoRD2)_RhoRD]_fx1[279] = { 5.79999, 5.8, 5.81, 5.82, 5.83, 5.84, 5.85, 5.86, 5.87, 5.88, 5.89, 5.9, 5.91, 5.92, 5.93, 5.94, 5.95,
   5.96, 5.97, 5.98, 5.99, 6, 6.01, 6.02, 6.03, 6.04, 6.05, 6.06, 6.07, 6.08, 6.09, 6.1, 6.105,
   6.11, 6.115, 6.12, 6.125, 6.13, 6.135, 6.14, 6.145, 6.15, 6.155, 6.16, 6.1625, 6.165, 6.1675, 6.17, 6.1725,
   6.175, 6.1775, 6.18, 6.1825, 6.185, 6.1875, 6.19, 6.1925, 6.195, 6.1975, 6.2, 6.20125, 6.2025, 6.20375, 6.205, 6.20625,
   6.2075, 6.20875, 6.21, 6.21125, 6.2125, 6.21375, 6.215, 6.21625, 6.2175, 6.21875, 6.22, 6.22125, 6.2225, 6.22375, 6.225, 6.22625,
   6.2275, 6.22875, 6.23, 6.23125, 6.231875, 6.2325, 6.235, 6.2375, 6.24, 6.24125, 6.2425, 6.24375, 6.245, 6.24625, 6.2475, 6.24875,
   6.25, 6.25125, 6.2525, 6.25375, 6.255, 6.2575, 6.25875, 6.26, 6.26125, 6.2625, 6.263125, 6.26375, 6.264375, 6.265, 6.265625, 6.26625,
   6.266875, 6.2675, 6.268125, 6.26875, 6.269375, 6.27, 6.270625, 6.27125, 6.271875, 6.2725, 6.273125, 6.27375, 6.274375, 6.275, 6.275625, 6.27625,
   6.276875, 6.2775, 6.278125, 6.27875, 6.279375, 6.28, 6.280625, 6.28125, 6.281875, 6.2825, 6.283125, 6.28375, 6.284375, 6.285, 6.285625, 6.28625,
   6.2875, 6.28875, 6.29, 6.2925, 6.295, 6.29625, 6.2975, 6.29875, 6.3, 6.30125, 6.3025, 6.30375, 6.304375, 6.305, 6.305625, 6.30625,
   6.306875, 6.3075, 6.30875, 6.31, 6.31125, 6.3125, 6.31375, 6.315, 6.31625, 6.3175, 6.31875, 6.32, 6.32125, 6.3225, 6.32375, 6.325,
   6.32625, 6.3275, 6.32875, 6.33, 6.33125, 6.3325, 6.33375, 6.335, 6.3375, 6.34, 6.3425, 6.345, 6.3475, 6.35, 6.3525, 6.355,
   6.3575, 6.36, 6.3625, 6.365, 6.3675, 6.37, 6.3725, 6.375, 6.3775, 6.38, 6.3825, 6.385, 6.3875, 6.39, 6.3925, 6.395,
   6.4, 6.405, 6.41, 6.415, 6.42, 6.425, 6.43, 6.435, 6.44, 6.445, 6.45, 6.455, 6.46, 6.465, 6.47, 6.48,
   6.49, 6.5, 6.51, 6.52, 6.53, 6.54, 6.55, 6.56, 6.57, 6.58, 6.59, 6.6, 6.61, 6.62, 6.63, 6.64,
   6.65, 6.66, 6.67, 6.68, 6.69, 6.7, 6.71, 6.72, 6.73, 6.74, 6.75, 6.76, 6.77, 6.78, 6.79, 6.8,
   6.81, 6.82, 6.83, 6.84, 6.85, 6.86, 6.87, 6.88, 6.89, 6.9, 6.91, 6.92, 6.93, 6.94, 6.95, 6.96,
   6.97, 6.98, 6.99, 7, 7, 7.00001 };
   Double_t fit1d_FitRhoRD_RhoRD_RhoRD_Norm[mBc]_Comp[(RhoRD)_plus_(RhoRD2)_RhoRD]_fy1[279] = { 0, 0.5294767, 0.5544123, 0.5810571, 0.6095665, 0.6401135, 0.6728916, 0.7081169, 0.7460322, 0.7869107, 0.8310602, 0.8788291, 0.9306124, 0.9868594, 1.048083, 1.114872, 1.187899,
   1.267945, 1.355911, 1.452846, 1.559975, 1.678736, 1.810823, 1.958246, 2.123401, 2.30916, 2.518993, 2.757112, 3.028679, 3.340061, 3.699187, 4.116019, 4.349901,
   4.603206, 4.878085, 5.176986, 5.502709, 5.858465, 6.247953, 6.675449, 7.145914, 7.665131, 8.239872, 8.878101, 9.223903, 9.589239, 9.975568, 10.38448, 10.81773,
   11.27723, 11.76508, 12.28359, 12.83532, 13.42308, 14.05, 14.71953, 15.4355, 16.2022, 17.02439, 17.9074, 18.37355, 18.85721, 19.35923, 19.88053, 20.42209,
   20.98494, 21.57018, 22.17899, 22.81262, 23.4724, 24.15977, 24.87624, 25.62347, 26.4032, 27.21736, 28.06798, 28.95729, 29.88771, 30.8619, 31.88275, 32.95345,
   34.07755, 35.25898, 36.50212, 37.81187, 38.49343, 39.19375, 42.09397, 45.05638, 48.08073, 49.61857, 51.17568, 52.75416, 54.35639, 55.98482, 57.64182, 59.32938,
   61.04885, 62.80057, 64.58351, 66.39494, 68.23004, 71.93998, 73.79257, 75.6242, 77.41709, 79.15119, 79.9894, 80.80458, 81.59381, 82.35412, 83.08254, 83.77614,
   84.43199, 85.04726, 85.61923, 86.14528, 86.62297, 87.05002, 87.42438, 87.7442, 88.00789, 88.21412, 88.36186, 88.45034, 88.47912, 88.44804, 88.35727, 88.20727,
   87.99881, 87.73293, 87.41099, 87.03457, 86.60553, 86.12594, 85.59808, 85.0244, 84.40751, 83.75016, 83.05518, 82.32547, 81.56399, 80.77371, 79.95759, 79.11856,
   77.38313, 75.58931, 73.75711, 70.04597, 66.35989, 64.54897, 62.76661, 61.01551, 59.29666, 57.6097, 55.95327, 54.3307, 53.54805, 52.78736, 52.04767, 51.32806,
   50.62761, 49.94544, 48.63253, 47.38283, 46.19041, 45.04991, 43.95661, 42.90632, 41.8954, 40.9207, 39.97952, 39.06951, 38.18866, 37.33523, 36.50771, 35.70479,
   34.9253, 34.1682, 33.43257, 32.71753, 32.02233, 31.34622, 30.68853, 30.04862, 28.81976, 27.65513, 26.55064, 25.5025, 24.50723, 23.56158, 22.66256, 21.80738,
   20.99344, 20.21834, 19.47982, 18.77579, 18.1043, 17.46353, 16.85175, 16.26739, 15.70896, 15.17505, 14.66436, 14.17566, 13.7078, 13.25971, 12.83036, 12.41881,
   11.64557, 10.93343, 10.27658, 9.669832, 9.108592, 8.588742, 8.106601, 7.658869, 7.242584, 6.855079, 6.493952, 6.157035, 5.842369, 5.548177, 5.27285, 4.773075,
   4.332855, 3.943718, 3.598583, 3.291501, 3.017455, 2.772189, 2.552085, 2.35405, 2.17543, 2.013943, 1.867616, 1.734742, 1.613834, 1.503597, 1.4029, 1.31075,
   1.226273, 1.148702, 1.077356, 1.011634, 0.9510022, 0.894985, 0.8431594, 0.795147, 0.7506097, 0.7092439, 0.6707771, 0.6349642, 0.601584, 0.5704371, 0.5413429, 0.5141381,
   0.4886743, 0.4648169, 0.4424434, 0.4214423, 0.4017116, 0.3831584, 0.3656978, 0.3492518, 0.3337492, 0.3191244, 0.3053172, 0.2922724, 0.2799388, 0.2682696, 0.2572214, 0.2467542,
   0.2368309, 0.2274174, 0.2184817, 0.2099946, 0.2099946, 0 };
   TGraph *graph = new TGraph(279,fit1d_FitRhoRD_RhoRD_RhoRD_Norm[mBc]_Comp[(RhoRD)_plus_(RhoRD2)_RhoRD]_fx1,fit1d_FitRhoRD_RhoRD_RhoRD_Norm[mBc]_Comp[(RhoRD)_plus_(RhoRD2)_RhoRD]_fy1);
   graph->SetName("fit1d_FitRhoRD_RhoRD_RhoRD_Norm[mBc]_Comp[(RhoRD)_plus_(RhoRD2)_RhoRD]");
   graph->SetTitle("Projection of Fit1D FitRhoRD_RhoRD");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBoPRhoRDcP_plus_oPRhoRD2cP_RhoRDcB1 = new TH1F("Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBoPRhoRDcP_plus_oPRhoRD2cP_RhoRDcB1","Projection of Fit1D FitRhoRD_RhoRD",279,5.679988,7.120012);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBoPRhoRDcP_plus_oPRhoRD2cP_RhoRDcB1->SetMinimum(0);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBoPRhoRDcP_plus_oPRhoRD2cP_RhoRDcB1->SetMaximum(97.32703);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBoPRhoRDcP_plus_oPRhoRD2cP_RhoRDcB1->SetDirectory(nullptr);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBoPRhoRDcP_plus_oPRhoRD2cP_RhoRDcB1->SetStats(0);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBoPRhoRDcP_plus_oPRhoRD2cP_RhoRDcB1->SetMarkerStyle(20);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBoPRhoRDcP_plus_oPRhoRD2cP_RhoRDcB1->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBoPRhoRDcP_plus_oPRhoRD2cP_RhoRDcB1->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBoPRhoRDcP_plus_oPRhoRD2cP_RhoRDcB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBoPRhoRDcP_plus_oPRhoRD2cP_RhoRDcB1->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBoPRhoRDcP_plus_oPRhoRD2cP_RhoRDcB1->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBoPRhoRDcP_plus_oPRhoRD2cP_RhoRDcB1->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBoPRhoRDcP_plus_oPRhoRD2cP_RhoRDcB1->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBoPRhoRDcP_plus_oPRhoRD2cP_RhoRDcB1->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBoPRhoRDcP_plus_oPRhoRD2cP_RhoRDcB1->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBoPRhoRDcP_plus_oPRhoRD2cP_RhoRDcB1->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBoPRhoRDcP_plus_oPRhoRD2cP_RhoRDcB1->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBoPRhoRDcP_plus_oPRhoRD2cP_RhoRDcB1->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBoPRhoRDcP_plus_oPRhoRD2cP_RhoRDcB1->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBoPRhoRDcP_plus_oPRhoRD2cP_RhoRDcB1->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBoPRhoRDcP_plus_oPRhoRD2cP_RhoRDcB1->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBoPRhoRDcP_plus_oPRhoRD2cP_RhoRDcB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitRhoRD_RhoRD_RhoRD_Norm[mBc]_Comp[(RhoRD)_plus_(RhoRD2)_RhoRD]1);
   
   graph->Draw("fl");
   
   Double_t fit1d_FitRhoRD_RhoRD_RhoRD_Norm[mBc]_Comp[cpol]_fx2[126] = { 5.78999, 5.79, 5.8, 5.81, 5.82, 5.83, 5.84, 5.85, 5.86, 5.87, 5.88, 5.89, 5.9, 5.91, 5.92, 5.93, 5.94,
   5.95, 5.96, 5.97, 5.98, 5.99, 6, 6.01, 6.02, 6.03, 6.04, 6.05, 6.06, 6.07, 6.08, 6.09, 6.1,
   6.11, 6.12, 6.13, 6.14, 6.15, 6.16, 6.17, 6.18, 6.19, 6.2, 6.21, 6.22, 6.23, 6.24, 6.25, 6.26,
   6.27, 6.28, 6.29, 6.3, 6.31, 6.32, 6.33, 6.34, 6.35, 6.36, 6.37, 6.38, 6.39, 6.4, 6.41, 6.42,
   6.43, 6.44, 6.45, 6.46, 6.47, 6.48, 6.49, 6.5, 6.51, 6.52, 6.53, 6.54, 6.55, 6.56, 6.57, 6.58,
   6.59, 6.6, 6.61, 6.62, 6.63, 6.64, 6.65, 6.66, 6.67, 6.68, 6.69, 6.7, 6.71, 6.72, 6.73, 6.74,
   6.75, 6.76, 6.77, 6.78, 6.79, 6.8, 6.81, 6.82, 6.83, 6.84, 6.85, 6.86, 6.87, 6.88, 6.89, 6.9,
   6.91, 6.92, 6.93, 6.94, 6.95, 6.96, 6.97, 6.98, 6.99, 7, 7, 7.01, 7.01001 };
   Double_t fit1d_FitRhoRD_RhoRD_RhoRD_Norm[mBc]_Comp[cpol]_fy2[126] = { 0, 112.7894, 112.7894, 109.7226, 106.7395, 103.8384, 101.0175, 98.27513, 95.60949, 93.01893, 90.50176, 88.05633, 85.68101, 83.37417, 81.13421, 78.95956, 76.84864,
   74.79991, 72.81186, 70.88296, 69.01175, 67.19674, 65.43649, 63.72957, 62.07456, 60.47008, 58.91476, 57.40723, 55.94616, 54.53023, 53.15815, 51.82864, 50.54044,
   49.2923, 48.08301, 46.91136, 45.77617, 44.67627, 43.61052, 42.57778, 41.57696, 40.60695, 39.6667, 38.75514, 37.87125, 37.01401, 36.18242, 35.37552, 34.59234,
   33.83194, 33.09342, 32.37585, 31.67837, 31.00012, 30.34024, 29.69791, 29.07234, 28.46272, 27.8683, 27.28832, 26.72206, 26.1688, 25.62785, 25.09855, 24.58022,
   24.07225, 23.574, 23.0849, 22.60434, 22.13179, 21.66669, 21.20853, 20.7568, 20.31101, 19.87071, 19.43544, 19.00479, 18.57833, 18.15569, 17.73649, 17.32038,
   16.90703, 16.49612, 16.08737, 15.68048, 15.27522, 14.87133, 14.4686, 14.06684, 13.66585, 13.26548, 12.86559, 12.46604, 12.06674, 11.6676, 11.26855, 10.86954,
   10.47054, 10.07154, 9.672556, 9.273607, 8.87474, 8.476022, 8.077536, 7.679384, 7.281689, 6.884591, 6.48825, 6.092845, 5.698573, 5.305649, 4.914311, 4.524811,
   4.137424, 3.752441, 3.370173, 2.990951, 2.615122, 2.243056, 1.875138, 1.511775, 1.153391, 0.8004291, 0.8004291, 0.8004291, 0 };
   graph = new TGraph(126,fit1d_FitRhoRD_RhoRD_RhoRD_Norm[mBc]_Comp[cpol]_fx2,fit1d_FitRhoRD_RhoRD_RhoRD_Norm[mBc]_Comp[cpol]_fy2);
   graph->SetName("fit1d_FitRhoRD_RhoRD_RhoRD_Norm[mBc]_Comp[cpol]");
   graph->SetTitle("Projection of Fit1D FitRhoRD_RhoRD");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(14);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBcpolcB2 = new TH1F("Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBcpolcB2","Projection of Fit1D FitRhoRD_RhoRD",126,5.667988,7.132012);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBcpolcB2->SetMinimum(0);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBcpolcB2->SetMaximum(124.0684);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBcpolcB2->SetDirectory(nullptr);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBcpolcB2->SetStats(0);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBcpolcB2->SetMarkerStyle(20);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBcpolcB2->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBcpolcB2->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBcpolcB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBcpolcB2->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBcpolcB2->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBcpolcB2->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBcpolcB2->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBcpolcB2->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBcpolcB2->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBcpolcB2->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBcpolcB2->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBcpolcB2->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBcpolcB2->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBcpolcB2->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBcpolcB2->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB_CompoBcpolcB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitRhoRD_RhoRD_RhoRD_Norm[mBc]_Comp[cpol]2);
   
   graph->Draw("l");
   
   Double_t fit1d_FitRhoRD_RhoRD_RhoRD_Norm[mBc]_fx3[262] = { 5.78999, 5.79, 5.8, 5.81, 5.82, 5.83, 5.84, 5.85, 5.86, 5.87, 5.88, 5.89, 5.9, 5.91, 5.92, 5.93, 5.94,
   5.95, 5.96, 5.97, 5.98, 5.99, 6, 6.01, 6.02, 6.03, 6.04, 6.05, 6.06, 6.07, 6.08, 6.09, 6.095,
   6.1, 6.105, 6.11, 6.115, 6.12, 6.125, 6.13, 6.135, 6.14, 6.145, 6.15, 6.155, 6.16, 6.165, 6.1675, 6.17,
   6.1725, 6.175, 6.1775, 6.18, 6.1825, 6.185, 6.1875, 6.19, 6.1925, 6.195, 6.1975, 6.2, 6.2025, 6.205, 6.2075, 6.20875,
   6.21, 6.21125, 6.2125, 6.21375, 6.215, 6.21625, 6.2175, 6.21875, 6.22, 6.22125, 6.2225, 6.22375, 6.225, 6.22625, 6.2275, 6.22875,
   6.23, 6.23125, 6.2325, 6.235, 6.2375, 6.24, 6.2425, 6.24375, 6.245, 6.24625, 6.2475, 6.24875, 6.25, 6.25125, 6.2525, 6.25375,
   6.255, 6.2575, 6.26, 6.26125, 6.2625, 6.26375, 6.264375, 6.265, 6.265625, 6.26625, 6.266875, 6.2675, 6.268125, 6.26875, 6.269375, 6.27,
   6.270625, 6.27125, 6.271875, 6.2725, 6.273125, 6.27375, 6.274375, 6.275, 6.275625, 6.27625, 6.276875, 6.2775, 6.278125, 6.27875, 6.279375, 6.28,
   6.280625, 6.28125, 6.281875, 6.2825, 6.283125, 6.28375, 6.284375, 6.285, 6.28625, 6.2875, 6.28875, 6.29, 6.2925, 6.295, 6.29625, 6.2975,
   6.29875, 6.3, 6.30125, 6.3025, 6.30375, 6.305, 6.30625, 6.3075, 6.30875, 6.31, 6.31125, 6.3125, 6.31375, 6.315, 6.31625, 6.3175,
   6.31875, 6.32, 6.32125, 6.3225, 6.32375, 6.325, 6.3275, 6.33, 6.3325, 6.335, 6.3375, 6.34, 6.3425, 6.345, 6.3475, 6.35,
   6.3525, 6.355, 6.3575, 6.36, 6.3625, 6.365, 6.3675, 6.37, 6.3725, 6.375, 6.3775, 6.38, 6.385, 6.39, 6.395, 6.4,
   6.405, 6.41, 6.415, 6.42, 6.425, 6.43, 6.435, 6.44, 6.445, 6.45, 6.455, 6.46, 6.47, 6.48, 6.49, 6.5,
   6.51, 6.52, 6.53, 6.54, 6.55, 6.56, 6.57, 6.58, 6.59, 6.6, 6.61, 6.62, 6.63, 6.64, 6.65, 6.66,
   6.67, 6.68, 6.69, 6.7, 6.71, 6.72, 6.73, 6.74, 6.75, 6.76, 6.77, 6.78, 6.79, 6.8, 6.81, 6.82,
   6.83, 6.84, 6.85, 6.86, 6.87, 6.88, 6.89, 6.9, 6.91, 6.92, 6.93, 6.94, 6.95, 6.96, 6.97, 6.98,
   6.99, 7, 7, 7.01, 7.01001 };
   Double_t fit1d_FitRhoRD_RhoRD_RhoRD_Norm[mBc]_fy3[262] = { 0, 113.3189, 113.3189, 110.277, 107.3206, 104.448, 101.6577, 98.94802, 96.31761, 93.76496, 91.28867, 88.8874, 86.55984, 84.30478, 82.12107, 80.00764, 77.96351,
   75.98781, 74.0798, 72.23888, 70.46459, 68.75671, 67.11522, 65.54039, 64.03281, 62.59349, 61.22392, 59.92622, 58.70327, 57.55891, 56.49821, 55.52783, 55.07912,
   54.65646, 54.26134, 53.89551, 53.56096, 53.26, 52.99526, 52.76983, 52.58723, 52.45162, 52.36779, 52.3414, 52.37907, 52.48862, 52.67933, 52.8085, 52.96226,
   53.14236, 53.35068, 53.58931, 53.86054, 54.16693, 54.51125, 54.89662, 55.32648, 55.80464, 56.33537, 56.92341, 57.57409, 58.29336, 59.08792, 59.96533, 60.43773,
   60.93413, 61.45578, 62.00402, 62.58026, 63.18604, 63.82299, 64.49289, 65.19761, 65.93922, 66.71994, 67.54219, 68.40861, 69.32211, 70.28587, 71.30343, 72.37872,
   73.51612, 74.72055, 75.9975, 78.68903, 81.44435, 84.26316, 87.1541, 88.63116, 90.13234, 91.6601, 93.2168, 94.80445, 96.42437, 98.07691, 99.76105, 101.474,
   103.2111, 106.7259, 110.2165, 111.9132, 113.5513, 115.1091, 115.8507, 116.5635, 117.2444, 117.8906, 118.4992, 119.0672, 119.5921, 120.0711, 120.5018, 120.882,
   121.2095, 121.4826, 121.6997, 121.8594, 121.9607, 122.0028, 121.9853, 121.908, 121.7712, 121.5751, 121.3207, 121.009, 120.6413, 120.2191, 119.7445, 119.2194,
   118.646, 118.027, 117.3648, 116.6623, 115.9221, 115.1474, 114.3409, 113.5058, 111.7611, 109.9365, 108.0537, 106.133, 102.2456, 98.38455, 96.4866, 94.61752,
   92.78, 90.97503, 89.20226, 87.46031, 85.75252, 84.12426, 82.58032, 81.11337, 79.71641, 78.38295, 77.10705, 75.88337, 74.70716, 73.57425, 72.48099, 71.42423,
   70.40127, 69.40975, 68.44766, 67.51327, 66.60506, 65.72172, 64.0251, 62.41545, 60.8862, 59.4317, 58.04696, 56.72747, 55.46911, 54.26808, 53.1209, 52.0243,
   50.97528, 49.97104, 49.00896, 48.08664, 47.2018, 46.35235, 45.53631, 44.75185, 43.99725, 43.27092, 42.57134, 41.89711, 40.61951, 39.42851, 38.31565, 37.27343,
   36.29522, 35.37512, 34.50788, 33.68881, 32.91372, 32.17885, 31.48082, 30.81659, 30.18342, 29.57885, 29.00062, 28.44671, 27.40464, 26.43977, 25.54138, 24.70051,
   23.90959, 23.16221, 22.4529, 21.77698, 21.13042, 20.50974, 19.91192, 19.33433, 18.77465, 18.23087, 17.7012, 17.18408, 16.67812, 16.18208, 15.69488, 15.21554,
   14.74321, 14.27712, 13.81659, 13.36103, 12.9099, 12.46275, 12.01916, 11.57878, 11.14132, 10.70651, 10.27414, 9.844044, 9.416083, 8.99016, 8.56621, 8.144201,
   7.724133, 7.306034, 6.889962, 6.476004, 6.06427, 5.654901, 5.24806, 4.843936, 4.442741, 4.044713, 3.650112, 3.25922, 2.872344, 2.48981, 2.111969, 1.739192,
   1.371872, 1.010424, 1.010424, 1.010424, 0 };
   graph = new TGraph(262,fit1d_FitRhoRD_RhoRD_RhoRD_Norm[mBc]_fx3,fit1d_FitRhoRD_RhoRD_RhoRD_Norm[mBc]_fy3);
   graph->SetName("fit1d_FitRhoRD_RhoRD_RhoRD_Norm[mBc]");
   graph->SetTitle("Projection of Fit1D FitRhoRD_RhoRD");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB3 = new TH1F("Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB3","Projection of Fit1D FitRhoRD_RhoRD",262,5.667988,7.132012);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB3->SetMinimum(0);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB3->SetMaximum(134.2031);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB3->SetDirectory(nullptr);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB3->SetStats(0);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB3->SetMarkerStyle(20);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB3->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB3->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB3->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB3->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB3->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB3->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB3->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB3->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB3->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB3->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB3->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB3->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB3->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB3->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB3->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitRhoRD_RhoRD_RhoRD_NormoBmBccB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitRhoRD_RhoRD_RhoRD_Norm[mBc]3);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3001[120] = { 5.805, 5.815, 5.825, 5.835, 5.845, 5.855, 5.865, 5.875, 5.885, 5.895, 5.905, 5.915, 5.925, 5.935, 5.945, 5.955, 5.965,
   5.975, 5.985, 5.995, 6.005, 6.015, 6.025, 6.035, 6.045, 6.055, 6.065, 6.075, 6.085, 6.095, 6.105, 6.115, 6.125,
   6.135, 6.145, 6.155, 6.165, 6.175, 6.185, 6.195, 6.205, 6.215, 6.225, 6.235, 6.245, 6.255, 6.265, 6.275, 6.285,
   6.295, 6.305, 6.315, 6.325, 6.335, 6.345, 6.355, 6.365, 6.375, 6.385, 6.395, 6.405, 6.415, 6.425, 6.435, 6.445,
   6.455, 6.465, 6.475, 6.485, 6.495, 6.505, 6.515, 6.525, 6.535, 6.545, 6.555, 6.565, 6.575, 6.585, 6.595, 6.605,
   6.615, 6.625, 6.635, 6.645, 6.655, 6.665, 6.675, 6.685, 6.695, 6.705, 6.715, 6.725, 6.735, 6.745, 6.755, 6.765,
   6.775, 6.785, 6.795, 6.805, 6.815, 6.825, 6.835, 6.845, 6.855, 6.865, 6.875, 6.885, 6.895, 6.905, 6.915, 6.925,
   6.935, 6.945, 6.955, 6.965, 6.975, 6.985, 6.995 };
   Double_t h_ds_1000_fy3001[120] = { 75, 98, 100, 107, 115, 109, 102, 93, 93, 95, 91, 90, 93, 68, 83, 90, 69,
   74, 73, 70, 61, 62, 59, 64, 66, 50, 62, 51, 49, 53, 54, 47, 64,
   50, 38, 53, 51, 56, 45, 62, 49, 69, 76, 90, 91, 111, 117, 128, 105,
   115, 75, 72, 54, 63, 40, 36, 38, 52, 37, 42, 32, 37, 31, 29, 40,
   26, 27, 23, 28, 30, 24, 29, 23, 22, 24, 25, 24, 17, 22, 23, 16,
   18, 14, 9, 12, 16, 15, 16, 10, 12, 15, 13, 12, 19, 14, 9, 8,
   11, 9, 13, 7, 14, 8, 5, 4, 8, 10, 7, 6, 8, 2, 1, 3,
   4, 6, 2, 1, 2, 1, 1 };
   Double_t h_ds_1000_felx3001[120] = { 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005,
   0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005,
   0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005,
   0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005,
   0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005,
   0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005,
   0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005,
   0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005 };
   Double_t h_ds_1000_fely3001[120] = { 8.640903, 9.882579, 9.983255, 9.856158, 10.23546, 9.952272, 9.611874, 9.626284, 9.626284, 9.729612, 9.521834, 9.469177, 9.626284, 8.225883, 9.092044, 9.469177, 8.286444,
   8.582844, 8.524388, 8.346566, 7.788779, 7.852713, 7.659312, 7.979042, 8.103403, 7.047337, 7.852713, 7.117933, 6.976026, 7.257065, 7.32564, 6.831172, 7.979042,
   7.047337, 6.137163, 7.257065, 7.117933, 7.4609, 6.683179, 7.852713, 6.976026, 8.286444, 8.698576, 9.469177, 9.521834, 10.04751, 10.3282, 10.82475, 9.759142,
   10.23546, 8.640903, 8.465529, 7.32564, 7.916129, 6.298, 5.971996, 6.137163, 7.187836, 6.055143, 6.454831, 5.627135, 6.055143, 5.537565, 5.353932, 6.298,
   5.066015, 5.163771, 4.760717, 5.259711, 5.446522, 4.864612, 5.353932, 4.760717, 4.654502, 4.864612, 4.966335, 4.864612, 4.082184, 4.654502, 4.760717, 3.957801,
   4.202887, 3.6965, 2.943461, 3.415266, 3.957801, 3.82938, 3.957801, 3.108694, 3.415266, 3.82938, 3.558662, 3.415266, 4.320219, 3.6965, 2.943461, 2.768386,
   3.265579, 2.943461, 3.558662, 2.58147, 3.6965, 2.768386, 2.159691, 1.914339, 2.768386, 3.108694, 2.58147, 2.379931, 2.768386, 1.291815, 0.8272462, 1.632705,
   1.914339, 2.379931, 1.291815, 0.8272462, 1.291815, 0.8272462, 0.8272462 };
   Double_t h_ds_1000_fehx3001[120] = { 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005,
   0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005,
   0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005,
   0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005,
   0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005,
   0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005,
   0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005,
   0.005, 0.005, 0.005, 0.005, 0.005, 0.005, 0.005 };
   Double_t h_ds_1000_fehy3001[120] = { 9.698771, 10.93319, 11.03336, 10.85616, 11.23546, 10.95227, 10.61187, 10.67824, 10.67824, 10.78102, 10.57436, 10.522, 10.67824, 9.28666, 10.14705, 10.522, 9.346779,
   9.641101, 9.583044, 9.406468, 8.852952, 8.916365, 8.724565, 9.041691, 9.165094, 8.118225, 8.916365, 8.188122, 8.047634, 8.325916, 8.39385, 7.904289, 9.041691,
   8.118225, 7.218484, 8.325916, 8.188122, 8.527879, 7.757905, 8.916365, 8.047634, 9.346779, 9.756061, 10.522, 10.57436, 11.04751, 11.3282, 11.82475, 10.75914,
   11.23546, 9.698771, 9.524592, 8.39385, 8.979274, 7.377261, 7.055545, 7.218484, 8.257346, 7.137555, 7.53218, 6.715753, 7.137555, 6.627601, 6.44702, 7.377261,
   6.164324, 6.260244, 5.865235, 6.354446, 6.538046, 5.966932, 6.44702, 5.865235, 5.761366, 5.966932, 6.066589, 5.966932, 5.203719, 5.761366, 5.865235, 5.083066,
   5.321007, 4.830381, 4.110204, 4.559819, 5.083066, 4.958738, 5.083066, 4.26695, 4.559819, 4.958738, 4.697573, 4.559819, 5.435196, 4.830381, 4.110204, 3.945142,
   4.416521, 4.110204, 4.697573, 3.770281, 4.830381, 3.945142, 3.382473, 3.162753, 3.945142, 4.26695, 3.770281, 3.583642, 3.945142, 2.63786, 2.299527, 2.918186,
   3.162753, 3.583642, 2.63786, 2.299527, 2.63786, 2.299527, 2.299527 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(120,h_ds_1000_fx3001,h_ds_1000_fy3001,h_ds_1000_felx3001,h_ds_1000_fehx3001,h_ds_1000_fely3001,h_ds_1000_fehy3001);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__mBc");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_10003001 = new TH1F("Graph_h_ds_10003001","Histogram of ds_1000_plot__mBc",120,5.68,7.12);
   Graph_h_ds_10003001->SetMinimum(0.1554784);
   Graph_h_ds_10003001->SetMaximum(153.79);
   Graph_h_ds_10003001->SetDirectory(nullptr);
   Graph_h_ds_10003001->SetStats(0);
   Graph_h_ds_10003001->SetMarkerStyle(20);
   Graph_h_ds_10003001->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10003001->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10003001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_10003001->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_10003001->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10003001->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003001->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_10003001->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003001->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_10003001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_10003001);
   
   grae->Draw("zp");
   
   TH1D *frame_1a09b1870__2 = new TH1D("frame_1a09b1870__2","A RooPlot of \"mass of Bc candidate\"",120,5.8,7);
   frame_1a09b1870__2->SetBinContent(1,146.816);
   frame_1a09b1870__2->SetMaximum(200);
   frame_1a09b1870__2->SetEntries(1);
   frame_1a09b1870__2->SetDirectory(nullptr);
   frame_1a09b1870__2->SetStats(0);
   frame_1a09b1870__2->SetMarkerStyle(20);
   frame_1a09b1870__2->GetXaxis()->SetNdivisions(505);
   frame_1a09b1870__2->GetXaxis()->SetLabelFont(132);
   frame_1a09b1870__2->GetXaxis()->SetLabelOffset(0.015);
   frame_1a09b1870__2->GetXaxis()->SetLabelSize(0.05);
   frame_1a09b1870__2->GetXaxis()->SetTitleSize(-1);
   frame_1a09b1870__2->GetXaxis()->SetTitleOffset(1);
   frame_1a09b1870__2->GetXaxis()->SetTitleFont(132);
   frame_1a09b1870__2->GetYaxis()->SetLabelFont(132);
   frame_1a09b1870__2->GetYaxis()->SetLabelSize(0.05);
   frame_1a09b1870__2->GetYaxis()->SetTitleSize(0.05);
   frame_1a09b1870__2->GetYaxis()->SetTitleFont(132);
   frame_1a09b1870__2->GetZaxis()->SetLabelFont(132);
   frame_1a09b1870__2->GetZaxis()->SetLabelSize(0.05);
   frame_1a09b1870__2->GetZaxis()->SetTitleSize(0.05);
   frame_1a09b1870__2->GetZaxis()->SetTitleOffset(1);
   frame_1a09b1870__2->GetZaxis()->SetTitleFont(132);
   frame_1a09b1870__2->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig5.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void fit_pipi_MLP_BLL()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Tue Aug 22 12:25:06 2023) by ROOT version 6.29/01
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",562,23,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(0.05000001,-115.0602,1.716667,427.1084);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.07);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_207cdf830__1 = new TH1D("frame_207cdf830__1","A RooPlot",100,0.25,1.6);
   frame_207cdf830__1->SetMinimum(-50);
   frame_207cdf830__1->SetMaximum(400);
   frame_207cdf830__1->SetDirectory(nullptr);
   frame_207cdf830__1->SetStats(0);
   frame_207cdf830__1->SetMarkerStyle(20);
   frame_207cdf830__1->GetXaxis()->SetNdivisions(505);
   frame_207cdf830__1->GetXaxis()->SetLabelFont(132);
   frame_207cdf830__1->GetXaxis()->SetLabelOffset(0.015);
   frame_207cdf830__1->GetXaxis()->SetLabelSize(0.05);
   frame_207cdf830__1->GetXaxis()->SetTitleSize(-1);
   frame_207cdf830__1->GetXaxis()->SetTitleOffset(1);
   frame_207cdf830__1->GetXaxis()->SetTitleFont(132);
   frame_207cdf830__1->GetYaxis()->SetLabelFont(132);
   frame_207cdf830__1->GetYaxis()->SetLabelSize(0.05);
   frame_207cdf830__1->GetYaxis()->SetTitleSize(0.05);
   frame_207cdf830__1->GetYaxis()->SetTitleFont(132);
   frame_207cdf830__1->GetZaxis()->SetLabelFont(132);
   frame_207cdf830__1->GetZaxis()->SetLabelSize(0.05);
   frame_207cdf830__1->GetZaxis()->SetTitleSize(0.05);
   frame_207cdf830__1->GetZaxis()->SetTitleOffset(1);
   frame_207cdf830__1->GetZaxis()->SetTitleFont(132);
   frame_207cdf830__1->Draw("FUNC");
   
   Double_t fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_Norm[mRho]_Comp[histo1_HlbKBd]_fx1[373] = { 0.24995, 0.25, 0.275, 0.28125, 0.2875, 0.29375, 0.3, 0.30625, 0.3125, 0.325, 0.3375, 0.340625, 0.34375, 0.346875, 0.35, 0.4, 0.4125,
   0.425, 0.4375, 0.44375, 0.45, 0.45625, 0.4625, 0.46875, 0.475, 0.4875, 0.49375, 0.496875, 0.5, 0.503125, 0.50625, 0.509375, 0.5125,
   0.515625, 0.5171875, 0.51875, 0.521875, 0.5234375, 0.525, 0.5375, 0.54375, 0.55, 0.55625, 0.5570313, 0.5578125, 0.559375, 0.5625, 0.5640625, 0.565625,
   0.56875, 0.5703125, 0.571875, 0.575, 0.6, 0.60625, 0.609375, 0.6109375, 0.6125, 0.615625, 0.6171875, 0.6179687, 0.61875, 0.625, 0.63125, 0.6375,
   0.6382812, 0.6390625, 0.640625, 0.64375, 0.6453125, 0.646875, 0.65, 0.6625, 0.665625, 0.66875, 0.671875, 0.675, 0.678125, 0.6785156, 0.6787109, 0.6789063,
   0.6796875, 0.68125, 0.684375, 0.6851562, 0.6853516, 0.6855469, 0.6859375, 0.6875, 0.690625, 0.6921875, 0.69375, 0.696875, 0.6984375, 0.6988281, 0.6992188, 0.7,
   0.703125, 0.7046875, 0.7054687, 0.70625, 0.709375, 0.7109375, 0.7117187, 0.7121094, 0.7123047, 0.7125, 0.71875, 0.7191406, 0.7195312, 0.7203125, 0.721875, 0.725,
   0.7257813, 0.7265625, 0.728125, 0.73125, 0.7328125, 0.734375, 0.7375, 0.7390625, 0.7394531, 0.7398438, 0.740625, 0.74375, 0.7453125, 0.7460938, 0.746875, 0.75,
   0.7515625, 0.7523438, 0.7527344, 0.7529297, 0.753125, 0.75625, 0.759375, 0.7595703, 0.7597656, 0.7601562, 0.7609375, 0.7625, 0.765625, 0.7664062, 0.7671875, 0.76875,
   0.771875, 0.7726563, 0.7730469, 0.7734375, 0.775, 0.778125, 0.7796875, 0.7798828, 0.7800781, 0.7804688, 0.78125, 0.784375, 0.7859375, 0.7867188, 0.7875, 0.790625,
   0.7921875, 0.7929688, 0.7933594, 0.79375, 0.8, 0.80625, 0.8066406, 0.8068359, 0.8070313, 0.8078125, 0.809375, 0.8125, 0.8132812, 0.8136719, 0.8140625, 0.815625,
   0.81875, 0.8203125, 0.821875, 0.825, 0.8375, 0.840625, 0.84375, 0.846875, 0.8472656, 0.8476562, 0.8484375, 0.85, 0.853125, 0.8539063, 0.8542969, 0.8546875,
   0.85625, 0.859375, 0.8609375, 0.8625, 0.865625, 0.8671875, 0.8679687, 0.86875, 0.875, 0.88125, 0.8875, 0.8878906, 0.8882812, 0.8890625, 0.890625, 0.89375,
   0.9, 0.90625, 0.9078125, 0.909375, 0.9125, 0.9140625, 0.9148438, 0.915625, 0.91875, 0.925, 0.9375, 0.940625, 0.9421875, 0.94375, 0.946875, 0.9484375,
   0.95, 0.95625, 0.9625, 0.96875, 0.975, 0.9757813, 0.9765625, 0.978125, 0.98125, 0.9828125, 0.984375, 0.9875, 1, 1.003125, 1.00625, 1.009375,
   1.0125, 1.015625, 1.01875, 1.021875, 1.023438, 1.025, 1.03125, 1.0375, 1.04375, 1.05, 1.0625, 1.06875, 1.070312, 1.071875, 1.075, 1.0875,
   1.090625, 1.09375, 1.096875, 1.1, 1.103125, 1.10625, 1.109375, 1.110937, 1.1125, 1.115625, 1.117188, 1.11875, 1.125, 1.13125, 1.1375, 1.14375,
   1.15, 1.15625, 1.1625, 1.175, 1.178125, 1.18125, 1.184375, 1.1875, 1.190625, 1.192188, 1.19375, 1.196875, 1.198438, 1.2, 1.203125, 1.204688,
   1.205078, 1.205469, 1.20625, 1.209375, 1.210938, 1.211719, 1.2125, 1.21875, 1.225, 1.23125, 1.232031, 1.232813, 1.234375, 1.2375, 1.25, 1.253125,
   1.25625, 1.2625, 1.26875, 1.271875, 1.275, 1.278125, 1.279688, 1.28125, 1.2875, 1.3, 1.3125, 1.325, 1.3375, 1.34375, 1.346875, 1.35,
   1.353125, 1.35625, 1.3625, 1.36875, 1.375, 1.38125, 1.3875, 1.39375, 1.4, 1.40625, 1.407812, 1.409375, 1.4125, 1.414062, 1.415625, 1.41875,
   1.425, 1.43125, 1.434375, 1.4375, 1.440625, 1.441406, 1.442188, 1.44375, 1.446875, 1.448438, 1.45, 1.453125, 1.454688, 1.45625, 1.4625, 1.475,
   1.5, 1.50625, 1.509375, 1.5125, 1.525, 1.528125, 1.53125, 1.5375, 1.54375, 1.55, 1.55625, 1.5625, 1.56875, 1.575, 1.5875, 1.59375,
   1.596875, 1.6, 1.6, 1.60005 };
   Double_t fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_Norm[mRho]_Comp[histo1_HlbKBd]_fy1[373] = { 0, 0, 0, 0.01005395, 0.09503759, 0.3863472, 0.8853212, 1.418417, 1.876739, 2.556343, 3.16812, 3.315609, 3.535259, 3.768654, 4.064142, 7.491997, 8.442318,
   9.596777, 10.68775, 11.2393, 11.96924, 12.96272, 14.07596, 14.93595, 15.49123, 16.37982, 16.82175, 17.073, 17.47596, 17.87892, 18.67254, 19.46616, 20.43752,
   21.44274, 21.9092, 22.31142, 23.11585, 23.51337, 23.79821, 26.01258, 27.05508, 27.85353, 28.71622, 28.82456, 29.03915, 29.4973, 30.41361, 30.90462, 31.63666,
   33.10074, 33.83278, 34.62165, 36.22781, 47.90555, 51.32718, 53.1011, 53.98806, 54.95826, 56.92136, 57.90292, 58.4025, 58.96669, 63.4843, 68.06687, 73.40733,
   74.11883, 74.99836, 76.75741, 80.27552, 82.06605, 83.93751, 87.68042, 101.8458, 105.4327, 109.2224, 113.0121, 117.5856, 122.1591, 122.7308, 123.0712, 123.4811,
   125.1207, 128.3997, 134.9579, 136.5974, 137.0073, 137.5111, 138.5443, 142.6773, 150.9432, 155.068, 158.9977, 166.8571, 170.7868, 171.7693, 172.5699, 174.1217,
   180.3289, 183.4325, 184.9843, 186.4369, 192.1482, 195.0038, 196.4316, 197.1455, 197.5025, 197.9165, 212.1922, 213.0876, 214.0574, 215.9972, 219.8767, 227.6357,
   229.5754, 231.1897, 234.3294, 240.6089, 243.7287, 246.703, 252.6514, 255.6256, 256.3891, 257.2325, 258.9193, 265.6664, 269.0399, 270.7267, 272.0168, 277.1112,
   279.6584, 280.932, 281.5688, 281.8344, 281.9644, 284.0446, 286.1247, 286.2548, 286.3132, 286.3746, 286.4972, 286.7425, 287.2331, 287.3491, 287.3044, 287.2151,
   287.0366, 286.9919, 286.9696, 286.8761, 286.431, 285.5409, 285.0958, 285.0375, 284.9168, 284.6755, 284.1927, 282.2617, 281.2962, 280.7709, 279.9333, 276.5831,
   274.908, 274.0704, 273.6516, 273.0911, 264.0287, 253.041, 252.3519, 252.0073, 251.5861, 249.8247, 246.302, 239.2565, 237.4951, 236.6037, 235.6334, 231.7524,
   223.9903, 220.1093, 216.7634, 210.1164, 184.8962, 178.4305, 172.6045, 166.7786, 166.0504, 165.4291, 164.2698, 161.9512, 157.3139, 156.1546, 155.6254, 155.1605,
   153.3011, 149.5821, 147.7274, 145.9865, 142.5047, 140.7638, 139.8486, 138.8766, 131.1253, 123.6288, 117.7574, 117.3928, 117.0838, 116.4659, 115.23, 112.7582,
   107.4753, 102.0353, 100.6682, 99.44739, 97.07908, 95.89492, 95.30284, 94.76692, 92.63258, 88.34055, 79.67615, 77.58698, 76.57786, 75.71059, 73.97605, 73.10878,
   72.32382, 69.19352, 65.84732, 62.52072, 59.742, 59.41633, 59.17179, 58.6827, 57.70453, 57.26758, 56.96468, 56.3589, 54.47395, 53.91417, 53.07904, 52.24392,
   51.25139, 50.25887, 49.46688, 48.71309, 48.37667, 48.11219, 47.00567, 45.70792, 44.18514, 42.80941, 40.6343, 39.52139, 39.25327, 39.06508, 38.6887, 37.61493,
   37.2771, 36.65671, 36.03632, 35.18134, 34.30597, 33.56801, 32.87345, 32.57407, 32.46631, 32.25078, 32.14301, 32.13828, 32.16743, 32.14082, 32.02316, 31.79958,
   31.29884, 30.60203, 30.02031, 29.17284, 28.94679, 28.6409, 28.335, 27.82188, 27.26929, 26.94927, 26.55149, 25.75594, 25.36161, 25.04993, 24.42656, 24.11488,
   24.03695, 24.01712, 23.9933, 23.89799, 23.85034, 23.82652, 23.92406, 24.95901, 26.57484, 27.58044, 27.70127, 27.68239, 27.60653, 27.45479, 25.65447, 25.25598,
   24.96795, 24.34873, 23.68583, 23.35031, 23.1194, 22.92153, 22.83705, 22.81041, 22.72118, 22.66867, 22.6261, 22.42563, 22.1986, 22.08322, 22.01759, 21.85967,
   21.70176, 21.46633, 20.95072, 20.39231, 19.75753, 18.93082, 17.96268, 17.07929, 16.26559, 15.50414, 15.32396, 15.20418, 14.9646, 14.84482, 14.78395, 14.69167,
   14.55799, 14.44259, 14.37939, 14.23841, 14.09067, 14.05138, 13.95559, 13.76402, 13.38089, 13.1747, 12.91003, 12.38069, 12.11602, 11.91376, 11.17834, 10.19651,
   8.82338, 8.296837, 8.047326, 7.905436, 7.560683, 7.451225, 7.227034, 6.646477, 6.043464, 5.673082, 5.495624, 5.401031, 5.329665, 5.195033, 4.671386, 4.456763,
   4.376663, 4.376663, 4.376663, 0 };
   TGraph *graph = new TGraph(373,fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_Norm[mRho]_Comp[histo1_HlbKBd]_fx1,fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_Norm[mRho]_Comp[histo1_HlbKBd]_fy1);
   graph->SetName("fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_Norm[mRho]_Comp[histo1_HlbKBd]");
   graph->SetTitle("Projection of Fit1D Fitrho_MLP_MLP");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBhisto1_HlbKBdcB1 = new TH1F("Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBhisto1_HlbKBdcB1","Projection of Fit1D Fitrho_MLP_MLP",373,0.11494,1.73506);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBhisto1_HlbKBdcB1->SetMinimum(0);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBhisto1_HlbKBdcB1->SetMaximum(316.084);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBhisto1_HlbKBdcB1->SetDirectory(nullptr);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBhisto1_HlbKBdcB1->SetStats(0);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBhisto1_HlbKBdcB1->SetMarkerStyle(20);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBhisto1_HlbKBdcB1->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBhisto1_HlbKBdcB1->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBhisto1_HlbKBdcB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBhisto1_HlbKBdcB1->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBhisto1_HlbKBdcB1->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBhisto1_HlbKBdcB1->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBhisto1_HlbKBdcB1->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBhisto1_HlbKBdcB1->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBhisto1_HlbKBdcB1->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBhisto1_HlbKBdcB1->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBhisto1_HlbKBdcB1->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBhisto1_HlbKBdcB1->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBhisto1_HlbKBdcB1->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBhisto1_HlbKBdcB1->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBhisto1_HlbKBdcB1->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBhisto1_HlbKBdcB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_Norm[mRho]_Comp[histo1_HlbKBd]1);
   
   graph->Draw("fl");
   
   Double_t fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_Norm[mRho]_Comp[ps23_yrIuTS]_fx2[67] = { 0.19995, 0.2, 0.25, 0.275, 0.278125, 0.28125, 0.284375, 0.2875, 0.29375, 0.3, 0.30625, 0.3125, 0.325, 0.3375, 0.35, 0.4, 0.425,
   0.45, 0.475, 0.5, 0.525, 0.55, 0.575, 0.6, 0.625, 0.65, 0.675, 0.7, 0.725, 0.75, 0.775, 0.8, 0.825,
   0.85, 0.875, 0.9, 0.925, 0.95, 0.975, 1, 1.025, 1.05, 1.075, 1.1, 1.125, 1.15, 1.175, 1.2, 1.225,
   1.25, 1.275, 1.3, 1.325, 1.35, 1.375, 1.4, 1.425, 1.45, 1.475, 1.5, 1.525, 1.55, 1.575, 1.6, 1.6,
   1.65, 1.65005 };
   Double_t fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_Norm[mRho]_Comp[ps23_yrIuTS]_fy2[67] = { 0, 0, 0, 4.419619e-16, 9.677837e-15, 2.447189e-14, 4.285319e-14, 6.396521e-14, 1.124316e-13, 1.671861e-13, 2.266189e-13, 2.896361e-13, 4.234396e-13, 5.642304e-13, 7.092986e-13, 1.304184e-12, 1.600572e-12,
   1.892854e-12, 2.180081e-12, 2.461882e-12, 2.738193e-12, 3.009117e-12, 3.274839e-12, 3.535581e-12, 3.791573e-12, 4.043043e-12, 4.290204e-12, 4.533254e-12, 4.772371e-12, 5.007715e-12, 5.239429e-12, 5.467637e-12, 5.692449e-12,
   5.913959e-12, 6.132249e-12, 6.347388e-12, 6.559433e-12, 6.768434e-12, 6.974429e-12, 7.177448e-12, 7.377514e-12, 7.574643e-12, 7.768846e-12, 7.960125e-12, 8.148479e-12, 8.333902e-12, 8.516383e-12, 8.695906e-12, 8.872452e-12,
   9.045998e-12, 9.216517e-12, 9.38398e-12, 9.548353e-12, 9.7096e-12, 9.867683e-12, 1.002256e-11, 1.017418e-11, 1.032251e-11, 1.046749e-11, 1.060907e-11, 1.074719e-11, 1.08818e-11, 1.101284e-11, 1.114024e-11, 1.114024e-11,
   1.114024e-11, 0 };
   graph = new TGraph(67,fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_Norm[mRho]_Comp[ps23_yrIuTS]_fx2,fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_Norm[mRho]_Comp[ps23_yrIuTS]_fy2);
   graph->SetName("fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_Norm[mRho]_Comp[ps23_yrIuTS]");
   graph->SetTitle("Projection of Fit1D Fitrho_MLP_MLP");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(14);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBps23_yrIuTScB2 = new TH1F("Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBps23_yrIuTScB2","Projection of Fit1D Fitrho_MLP_MLP",100,0.05494,1.79506);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBps23_yrIuTScB2->SetMinimum(0);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBps23_yrIuTScB2->SetMaximum(1.225427e-11);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBps23_yrIuTScB2->SetDirectory(nullptr);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBps23_yrIuTScB2->SetStats(0);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBps23_yrIuTScB2->SetMarkerStyle(20);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBps23_yrIuTScB2->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBps23_yrIuTScB2->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBps23_yrIuTScB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBps23_yrIuTScB2->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBps23_yrIuTScB2->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBps23_yrIuTScB2->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBps23_yrIuTScB2->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBps23_yrIuTScB2->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBps23_yrIuTScB2->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBps23_yrIuTScB2->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBps23_yrIuTScB2->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBps23_yrIuTScB2->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBps23_yrIuTScB2->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBps23_yrIuTScB2->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBps23_yrIuTScB2->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB_CompoBps23_yrIuTScB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_Norm[mRho]_Comp[ps23_yrIuTS]2);
   
   graph->Draw("l");
   
   Double_t fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_Norm[mRho]_fx3[375] = { 0.19995, 0.2, 0.25, 0.275, 0.28125, 0.2875, 0.29375, 0.3, 0.30625, 0.3125, 0.325, 0.3375, 0.340625, 0.34375, 0.346875, 0.35, 0.4,
   0.4125, 0.425, 0.4375, 0.44375, 0.45, 0.45625, 0.4625, 0.46875, 0.475, 0.4875, 0.49375, 0.496875, 0.5, 0.503125, 0.50625, 0.509375,
   0.5125, 0.515625, 0.5171875, 0.51875, 0.521875, 0.5234375, 0.525, 0.5375, 0.54375, 0.55, 0.55625, 0.5570313, 0.5578125, 0.559375, 0.5625, 0.5640625,
   0.565625, 0.56875, 0.5703125, 0.571875, 0.575, 0.6, 0.60625, 0.609375, 0.6109375, 0.6125, 0.615625, 0.6171875, 0.6179687, 0.61875, 0.625, 0.63125,
   0.6375, 0.6382812, 0.6390625, 0.640625, 0.64375, 0.6453125, 0.646875, 0.65, 0.6625, 0.665625, 0.66875, 0.671875, 0.675, 0.678125, 0.6785156, 0.6787109,
   0.6789063, 0.6796875, 0.68125, 0.684375, 0.6851562, 0.6853516, 0.6855469, 0.6859375, 0.6875, 0.690625, 0.6921875, 0.69375, 0.696875, 0.6984375, 0.6988281, 0.6992188,
   0.7, 0.703125, 0.7046875, 0.7054687, 0.70625, 0.709375, 0.7109375, 0.7117187, 0.7121094, 0.7123047, 0.7125, 0.71875, 0.7191406, 0.7195312, 0.7203125, 0.721875,
   0.725, 0.7257813, 0.7265625, 0.728125, 0.73125, 0.7328125, 0.734375, 0.7375, 0.7390625, 0.7394531, 0.7398438, 0.740625, 0.74375, 0.7453125, 0.7460938, 0.746875,
   0.75, 0.7515625, 0.7523438, 0.7527344, 0.7529297, 0.753125, 0.75625, 0.759375, 0.7595703, 0.7597656, 0.7601562, 0.7609375, 0.7625, 0.765625, 0.7664062, 0.7671875,
   0.76875, 0.771875, 0.7726563, 0.7730469, 0.7734375, 0.775, 0.778125, 0.7796875, 0.7798828, 0.7800781, 0.7804688, 0.78125, 0.784375, 0.7859375, 0.7867188, 0.7875,
   0.790625, 0.7921875, 0.7929688, 0.7933594, 0.79375, 0.8, 0.80625, 0.8066406, 0.8068359, 0.8070313, 0.8078125, 0.809375, 0.8125, 0.8132812, 0.8136719, 0.8140625,
   0.815625, 0.81875, 0.8203125, 0.821875, 0.825, 0.8375, 0.840625, 0.84375, 0.846875, 0.8472656, 0.8476562, 0.8484375, 0.85, 0.853125, 0.8539063, 0.8542969,
   0.8546875, 0.85625, 0.859375, 0.8609375, 0.8625, 0.865625, 0.8671875, 0.8679687, 0.86875, 0.875, 0.88125, 0.8875, 0.8878906, 0.8882812, 0.8890625, 0.890625,
   0.89375, 0.9, 0.90625, 0.9078125, 0.909375, 0.9125, 0.9140625, 0.9148438, 0.915625, 0.91875, 0.925, 0.9375, 0.940625, 0.9421875, 0.94375, 0.946875,
   0.9484375, 0.95, 0.95625, 0.9625, 0.96875, 0.975, 0.9757813, 0.9765625, 0.978125, 0.98125, 0.9828125, 0.984375, 0.9875, 1, 1.003125, 1.00625,
   1.009375, 1.0125, 1.015625, 1.01875, 1.021875, 1.023438, 1.025, 1.03125, 1.0375, 1.04375, 1.05, 1.0625, 1.06875, 1.070312, 1.071875, 1.075,
   1.0875, 1.090625, 1.09375, 1.096875, 1.1, 1.103125, 1.10625, 1.109375, 1.110937, 1.1125, 1.115625, 1.117188, 1.11875, 1.125, 1.13125, 1.1375,
   1.14375, 1.15, 1.15625, 1.1625, 1.175, 1.178125, 1.18125, 1.184375, 1.1875, 1.190625, 1.192188, 1.19375, 1.196875, 1.198438, 1.2, 1.203125,
   1.204688, 1.205078, 1.205469, 1.20625, 1.209375, 1.210938, 1.211719, 1.2125, 1.21875, 1.225, 1.23125, 1.232031, 1.232813, 1.234375, 1.2375, 1.25,
   1.253125, 1.25625, 1.2625, 1.26875, 1.271875, 1.275, 1.278125, 1.279688, 1.28125, 1.2875, 1.3, 1.3125, 1.325, 1.3375, 1.34375, 1.346875,
   1.35, 1.353125, 1.35625, 1.3625, 1.36875, 1.375, 1.38125, 1.3875, 1.39375, 1.4, 1.40625, 1.407812, 1.409375, 1.4125, 1.414062, 1.415625,
   1.41875, 1.425, 1.43125, 1.434375, 1.4375, 1.440625, 1.441406, 1.442188, 1.44375, 1.446875, 1.448438, 1.45, 1.453125, 1.454688, 1.45625, 1.4625,
   1.475, 1.5, 1.50625, 1.509375, 1.5125, 1.525, 1.528125, 1.53125, 1.5375, 1.54375, 1.55, 1.55625, 1.5625, 1.56875, 1.575, 1.5875,
   1.59375, 1.596875, 1.6, 1.6, 1.65, 1.65005 };
   Double_t fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_Norm[mRho]_fy3[375] = { 0, 0, 0, 4.419619e-16, 0.01005395, 0.09503759, 0.3863472, 0.8853212, 1.418417, 1.876739, 2.556343, 3.16812, 3.315609, 3.535259, 3.768654, 4.064142, 7.491997,
   8.442318, 9.596777, 10.68775, 11.2393, 11.96924, 12.96272, 14.07596, 14.93595, 15.49123, 16.37982, 16.82175, 17.073, 17.47596, 17.87892, 18.67254, 19.46616,
   20.43752, 21.44274, 21.9092, 22.31142, 23.11585, 23.51337, 23.79821, 26.01258, 27.05508, 27.85353, 28.71622, 28.82456, 29.03915, 29.4973, 30.41361, 30.90462,
   31.63666, 33.10074, 33.83278, 34.62165, 36.22781, 47.90555, 51.32718, 53.1011, 53.98806, 54.95826, 56.92136, 57.90292, 58.4025, 58.96669, 63.4843, 68.06687,
   73.40733, 74.11883, 74.99836, 76.75741, 80.27552, 82.06605, 83.93751, 87.68042, 101.8458, 105.4327, 109.2224, 113.0121, 117.5856, 122.1591, 122.7308, 123.0712,
   123.4811, 125.1207, 128.3997, 134.9579, 136.5974, 137.0073, 137.5111, 138.5443, 142.6773, 150.9432, 155.068, 158.9977, 166.8571, 170.7868, 171.7693, 172.5699,
   174.1217, 180.3289, 183.4325, 184.9843, 186.4369, 192.1482, 195.0038, 196.4316, 197.1455, 197.5025, 197.9165, 212.1922, 213.0876, 214.0574, 215.9972, 219.8767,
   227.6357, 229.5754, 231.1897, 234.3294, 240.6089, 243.7287, 246.703, 252.6514, 255.6256, 256.3891, 257.2325, 258.9193, 265.6664, 269.0399, 270.7267, 272.0168,
   277.1112, 279.6584, 280.932, 281.5688, 281.8344, 281.9644, 284.0446, 286.1247, 286.2548, 286.3132, 286.3746, 286.4972, 286.7425, 287.2331, 287.3491, 287.3044,
   287.2151, 287.0366, 286.9919, 286.9696, 286.8761, 286.431, 285.5409, 285.0958, 285.0375, 284.9168, 284.6755, 284.1927, 282.2617, 281.2962, 280.7709, 279.9333,
   276.5831, 274.908, 274.0704, 273.6516, 273.0911, 264.0287, 253.041, 252.3519, 252.0073, 251.5861, 249.8247, 246.302, 239.2565, 237.4951, 236.6037, 235.6334,
   231.7524, 223.9903, 220.1093, 216.7634, 210.1164, 184.8962, 178.4305, 172.6045, 166.7786, 166.0504, 165.4291, 164.2698, 161.9512, 157.3139, 156.1546, 155.6254,
   155.1605, 153.3011, 149.5821, 147.7274, 145.9865, 142.5047, 140.7638, 139.8486, 138.8766, 131.1253, 123.6288, 117.7574, 117.3928, 117.0838, 116.4659, 115.23,
   112.7582, 107.4753, 102.0353, 100.6682, 99.44739, 97.07908, 95.89492, 95.30284, 94.76692, 92.63258, 88.34055, 79.67615, 77.58698, 76.57786, 75.71059, 73.97605,
   73.10878, 72.32382, 69.19352, 65.84732, 62.52072, 59.742, 59.41633, 59.17179, 58.6827, 57.70453, 57.26758, 56.96468, 56.3589, 54.47395, 53.91417, 53.07904,
   52.24392, 51.25139, 50.25887, 49.46688, 48.71309, 48.37667, 48.11219, 47.00567, 45.70792, 44.18514, 42.80941, 40.6343, 39.52139, 39.25327, 39.06508, 38.6887,
   37.61493, 37.2771, 36.65671, 36.03632, 35.18134, 34.30597, 33.56801, 32.87345, 32.57407, 32.46631, 32.25078, 32.14301, 32.13828, 32.16743, 32.14082, 32.02316,
   31.79958, 31.29884, 30.60203, 30.02031, 29.17284, 28.94679, 28.6409, 28.335, 27.82188, 27.26929, 26.94927, 26.55149, 25.75594, 25.36161, 25.04993, 24.42656,
   24.11488, 24.03695, 24.01712, 23.9933, 23.89799, 23.85034, 23.82652, 23.92406, 24.95901, 26.57484, 27.58044, 27.70127, 27.68239, 27.60653, 27.45479, 25.65447,
   25.25598, 24.96795, 24.34873, 23.68583, 23.35031, 23.1194, 22.92153, 22.83705, 22.81041, 22.72118, 22.66867, 22.6261, 22.42563, 22.1986, 22.08322, 22.01759,
   21.85967, 21.70176, 21.46633, 20.95072, 20.39231, 19.75753, 18.93082, 17.96268, 17.07929, 16.26559, 15.50414, 15.32396, 15.20418, 14.9646, 14.84482, 14.78395,
   14.69167, 14.55799, 14.44259, 14.37939, 14.23841, 14.09067, 14.05138, 13.95559, 13.76402, 13.38089, 13.1747, 12.91003, 12.38069, 12.11602, 11.91376, 11.17834,
   10.19651, 8.82338, 8.296837, 8.047326, 7.905436, 7.560683, 7.451225, 7.227034, 6.646477, 6.043464, 5.673082, 5.495624, 5.401031, 5.329665, 5.195033, 4.671386,
   4.456763, 4.376663, 4.376663, 4.376663, 4.376663, 0 };
   graph = new TGraph(375,fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_Norm[mRho]_fx3,fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_Norm[mRho]_fy3);
   graph->SetName("fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_Norm[mRho]");
   graph->SetTitle("Projection of Fit1D Fitrho_MLP_MLP");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB3 = new TH1F("Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB3","Projection of Fit1D Fitrho_MLP_MLP",375,0.05494,1.79506);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB3->SetMinimum(0);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB3->SetMaximum(316.084);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB3->SetDirectory(nullptr);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB3->SetStats(0);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB3->SetMarkerStyle(20);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB3->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB3->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB3->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB3->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB3->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB3->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB3->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB3->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB3->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB3->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB3->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB3->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB3->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB3->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB3->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_NormoBmRhocB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_Fitrho_MLP_MLP_ovbSbU_MLP_Norm[mRho]3);
   
   graph->Draw("l");
   
   Double_t h_bhds_1000_fx3001[27] = { 0.275, 0.325, 0.375, 0.425, 0.475, 0.525, 0.575, 0.625, 0.675, 0.725, 0.775, 0.825, 0.875, 0.925, 0.975, 1.025, 1.075,
   1.125, 1.175, 1.225, 1.275, 1.325, 1.375, 1.425, 1.475, 1.525, 1.575 };
   Double_t h_bhds_1000_fy3001[27] = { -7.705764, 6.68119, -2.115134, -9.005495, 10.68272, -0.3453572, 39.89148, 66.20894, 119.66, 235.0298, 328.4859, 206.165, 147.6556, 78.48633, 47.55785, 42.27439, 46.04187,
   33.19216, 49.31258, 45.06625, 33.82382, 15.76755, 13.60606, 1.037805, -11.35612, 8.17598, 15.59535 };
   Double_t h_bhds_1000_felx3001[27] = { 0.025, 0.025, 0.025, 0.025, 0.025, 0.025, 0.025, 0.025, 0.025, 0.025, 0.025, 0.025, 0.025, 0.025, 0.025, 0.025, 0.025,
   0.025, 0.025, 0.025, 0.025, 0.025, 0.025, 0.025, 0.025, 0.025, 0.025 };
   Double_t h_bhds_1000_fely3001[27] = { 3.114242, 8.551543, 9.942417, 10.27484, 11.44278, 11.76755, 13.54678, 15.08843, 18.4779, 23.11881, 25.67236, 22.36157, 20.06177, 16.76537, 15.60332, 15.99937, 15.8511,
   15.57589, 16.25292, 16.69949, 15.95045, 15.03508, 15.26177, 15.09041, 14.91558, 15.72134, 15.65381 };
   Double_t h_bhds_1000_fehx3001[27] = { 0.025, 0.025, 0.025, 0.025, 0.025, 0.025, 0.025, 0.025, 0.025, 0.025, 0.025, 0.025, 0.025, 0.025, 0.025, 0.025, 0.025,
   0.025, 0.025, 0.025, 0.025, 0.025, 0.025, 0.025, 0.025, 0.025, 0.025 };
   Double_t h_bhds_1000_fehy3001[27] = { 3.114242, 8.551543, 9.942417, 10.27484, 11.44278, 11.76755, 13.54678, 15.08843, 18.4779, 23.11881, 25.67236, 22.36157, 20.06177, 16.76537, 15.60332, 15.99937, 15.8511,
   15.57589, 16.25292, 16.69949, 15.95045, 15.03508, 15.26177, 15.09041, 14.91558, 15.72134, 15.65381 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(27,h_bhds_1000_fx3001,h_bhds_1000_fy3001,h_bhds_1000_felx3001,h_bhds_1000_fehx3001,h_bhds_1000_fely3001,h_bhds_1000_fehy3001);
   grae->SetName("h_bhds_1000");
   grae->SetTitle("Histogram of bhds_1000_plot__mRho");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_bhds_10003001 = new TH1F("Graph_h_bhds_10003001","Histogram of bhds_1000_plot__mRho",100,0.115,1.735);
   Graph_h_bhds_10003001->SetMinimum(-64.3147);
   Graph_h_bhds_10003001->SetMaximum(392.2013);
   Graph_h_bhds_10003001->SetDirectory(nullptr);
   Graph_h_bhds_10003001->SetStats(0);
   Graph_h_bhds_10003001->SetMarkerStyle(20);
   Graph_h_bhds_10003001->GetXaxis()->SetNdivisions(505);
   Graph_h_bhds_10003001->GetXaxis()->SetLabelFont(132);
   Graph_h_bhds_10003001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_bhds_10003001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_bhds_10003001->GetXaxis()->SetTitleSize(-1);
   Graph_h_bhds_10003001->GetXaxis()->SetTitleOffset(1);
   Graph_h_bhds_10003001->GetXaxis()->SetTitleFont(132);
   Graph_h_bhds_10003001->GetYaxis()->SetLabelFont(132);
   Graph_h_bhds_10003001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_bhds_10003001->GetYaxis()->SetTitleSize(0.05);
   Graph_h_bhds_10003001->GetYaxis()->SetTitleFont(132);
   Graph_h_bhds_10003001->GetZaxis()->SetLabelFont(132);
   Graph_h_bhds_10003001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_bhds_10003001->GetZaxis()->SetTitleSize(0.05);
   Graph_h_bhds_10003001->GetZaxis()->SetTitleOffset(1);
   Graph_h_bhds_10003001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_bhds_10003001);
   
   grae->Draw("zp");
   
   TH1D *frame_207cdf830__2 = new TH1D("frame_207cdf830__2","A RooPlot",100,0.25,1.6);
   frame_207cdf830__2->SetMinimum(-50);
   frame_207cdf830__2->SetMaximum(400);
   frame_207cdf830__2->SetDirectory(nullptr);
   frame_207cdf830__2->SetStats(0);
   frame_207cdf830__2->SetMarkerStyle(20);
   frame_207cdf830__2->GetXaxis()->SetNdivisions(505);
   frame_207cdf830__2->GetXaxis()->SetLabelFont(132);
   frame_207cdf830__2->GetXaxis()->SetLabelOffset(0.015);
   frame_207cdf830__2->GetXaxis()->SetLabelSize(0.05);
   frame_207cdf830__2->GetXaxis()->SetTitleSize(-1);
   frame_207cdf830__2->GetXaxis()->SetTitleOffset(1);
   frame_207cdf830__2->GetXaxis()->SetTitleFont(132);
   frame_207cdf830__2->GetYaxis()->SetLabelFont(132);
   frame_207cdf830__2->GetYaxis()->SetLabelSize(0.05);
   frame_207cdf830__2->GetYaxis()->SetTitleSize(0.05);
   frame_207cdf830__2->GetYaxis()->SetTitleFont(132);
   frame_207cdf830__2->GetZaxis()->SetLabelFont(132);
   frame_207cdf830__2->GetZaxis()->SetLabelSize(0.05);
   frame_207cdf830__2->GetZaxis()->SetTitleSize(0.05);
   frame_207cdf830__2->GetZaxis()->SetTitleOffset(1);
   frame_207cdf830__2->GetZaxis()->SetTitleFont(132);
   frame_207cdf830__2->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig6.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void theory_exp()
{
//=========Macro generated from canvas: glTheory/Theory vs experiment
//=========  (Sat Feb  3 13:49:28 2024) by ROOT version 6.31/01
   TCanvas *glTheory = new TCanvas("glTheory", "Theory vs experiment",0,23,552,1369);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glTheory->SetHighLightColor(2);
   glTheory->Range(0.2592593,-2.891566,6.432099,21.20482);
   glTheory->SetFillColor(0);
   glTheory->SetBorderMode(0);
   glTheory->SetBorderSize(2);
   glTheory->SetTickx(1);
   glTheory->SetTicky(1);
   glTheory->SetLeftMargin(0.12);
   glTheory->SetRightMargin(0.07);
   glTheory->SetTopMargin(0.05);
   glTheory->SetBottomMargin(0.12);
   glTheory->SetFrameBorderMode(0);
   glTheory->SetFrameBorderMode(0);
   
   TH1F *h_1001__1 = new TH1F("h_1001__1","",10,1,6);
   h_1001__1->SetMinimum(0);
   h_1001__1->SetMaximum(20);
   h_1001__1->SetStats(0);
   h_1001__1->SetMarkerStyle(20);
   h_1001__1->GetXaxis()->SetNdivisions(505);
   h_1001__1->GetXaxis()->SetLabelFont(132);
   h_1001__1->GetXaxis()->SetLabelOffset(-0.02);
   h_1001__1->GetXaxis()->SetLabelSize(0.07);
   h_1001__1->GetXaxis()->SetTitleSize(-1);
   h_1001__1->GetXaxis()->SetTickLength(0.008);
   h_1001__1->GetXaxis()->SetTitleOffset(1);
   h_1001__1->GetXaxis()->SetTitleFont(132);
   h_1001__1->GetYaxis()->SetNdivisions(0);
   h_1001__1->GetYaxis()->SetLabelFont(132);
   h_1001__1->GetYaxis()->SetLabelSize(0.05);
   h_1001__1->GetYaxis()->SetTitleSize(0.05);
   h_1001__1->GetYaxis()->SetTitleFont(132);
   h_1001__1->GetZaxis()->SetLabelFont(132);
   h_1001__1->GetZaxis()->SetLabelSize(0.05);
   h_1001__1->GetZaxis()->SetTitleSize(0.05);
   h_1001__1->GetZaxis()->SetTitleOffset(1);
   h_1001__1->GetZaxis()->SetTitleFont(132);
   h_1001__1->Draw("");
   TBox *box = new TBox(2.545901,0.04,3.050099,19.96);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0.8, 0, " ", 0.35);
   box->SetFillColor(ci);
   box->Draw();
   box = new TBox(2.545901,0.04,3.050099,19.96);

   ci = TColor::GetColor("#ffcc00");
   box->SetFillColor(ci);
   box->SetFillStyle(0);

   ci = TColor::GetColor("#cc9900");
   box->SetLineColor(ci);
   box->Draw();
   TLine *line = new TLine(2.798,0,2.798,20);

   ci = TColor::GetColor("#ff9933");
   line->SetLineColor(ci);
   line->SetLineWidth(3);
   line->Draw();
   
   Double_t Graph0_fx1[1] = { 3.01 };
   Double_t Graph0_fy1[1] = { 19 };
   TGraph *graph = new TGraph(1,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph01 = new TH1F("Graph_Graph01","Graph",100,2.91,4.11);
   Graph_Graph01->SetMinimum(0);
   Graph_Graph01->SetMaximum(19);
   Graph_Graph01->SetDirectory(nullptr);
   Graph_Graph01->SetStats(0);
   Graph_Graph01->SetMarkerStyle(20);
   Graph_Graph01->GetXaxis()->SetNdivisions(505);
   Graph_Graph01->GetXaxis()->SetLabelFont(132);
   Graph_Graph01->GetXaxis()->SetLabelOffset(-0.02);
   Graph_Graph01->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph01->GetXaxis()->SetTitleSize(-1);
   Graph_Graph01->GetXaxis()->SetTickLength(0.008);
   Graph_Graph01->GetXaxis()->SetTitleOffset(1);
   Graph_Graph01->GetXaxis()->SetTitleFont(132);
   Graph_Graph01->GetYaxis()->SetNdivisions(0);
   Graph_Graph01->GetYaxis()->SetLabelFont(132);
   Graph_Graph01->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph01->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph01->GetYaxis()->SetTitleFont(132);
   Graph_Graph01->GetZaxis()->SetLabelFont(132);
   Graph_Graph01->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph01->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph01->GetZaxis()->SetTitleOffset(1);
   Graph_Graph01->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph01);
   
   graph->Draw("pe1");
   
   Double_t Graph1_fx2[1] = { 3.22 };
   Double_t Graph1_fy2[1] = { 18 };
   graph = new TGraph(1,Graph1_fx2,Graph1_fy2);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph12 = new TH1F("Graph_Graph12","Graph",100,3.12,4.32);
   Graph_Graph12->SetMinimum(0);
   Graph_Graph12->SetMaximum(19);
   Graph_Graph12->SetDirectory(nullptr);
   Graph_Graph12->SetStats(0);
   Graph_Graph12->SetMarkerStyle(20);
   Graph_Graph12->GetXaxis()->SetNdivisions(505);
   Graph_Graph12->GetXaxis()->SetLabelFont(132);
   Graph_Graph12->GetXaxis()->SetLabelOffset(-0.02);
   Graph_Graph12->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph12->GetXaxis()->SetTitleSize(-1);
   Graph_Graph12->GetXaxis()->SetTickLength(0.008);
   Graph_Graph12->GetXaxis()->SetTitleOffset(1);
   Graph_Graph12->GetXaxis()->SetTitleFont(132);
   Graph_Graph12->GetYaxis()->SetNdivisions(0);
   Graph_Graph12->GetYaxis()->SetLabelFont(132);
   Graph_Graph12->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph12->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph12->GetYaxis()->SetTitleFont(132);
   Graph_Graph12->GetZaxis()->SetLabelFont(132);
   Graph_Graph12->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph12->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph12->GetZaxis()->SetTitleOffset(1);
   Graph_Graph12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph12);
   
   graph->Draw("pe1");
   
   Double_t Graph2_fx3[1] = { 2.85 };
   Double_t Graph2_fy3[1] = { 17 };
   graph = new TGraph(1,Graph2_fx3,Graph2_fy3);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph23 = new TH1F("Graph_Graph23","Graph",100,2.75,3.95);
   Graph_Graph23->SetMinimum(0);
   Graph_Graph23->SetMaximum(19);
   Graph_Graph23->SetDirectory(nullptr);
   Graph_Graph23->SetStats(0);
   Graph_Graph23->SetMarkerStyle(20);
   Graph_Graph23->GetXaxis()->SetNdivisions(505);
   Graph_Graph23->GetXaxis()->SetLabelFont(132);
   Graph_Graph23->GetXaxis()->SetLabelOffset(-0.02);
   Graph_Graph23->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph23->GetXaxis()->SetTitleSize(-1);
   Graph_Graph23->GetXaxis()->SetTickLength(0.008);
   Graph_Graph23->GetXaxis()->SetTitleOffset(1);
   Graph_Graph23->GetXaxis()->SetTitleFont(132);
   Graph_Graph23->GetYaxis()->SetNdivisions(0);
   Graph_Graph23->GetYaxis()->SetLabelFont(132);
   Graph_Graph23->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph23->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph23->GetYaxis()->SetTitleFont(132);
   Graph_Graph23->GetZaxis()->SetLabelFont(132);
   Graph_Graph23->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph23->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph23->GetZaxis()->SetTitleOffset(1);
   Graph_Graph23->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph23);
   
   graph->Draw("pe1");
   
   Double_t Graph3_fx4[1] = { 2.85 };
   Double_t Graph3_fy4[1] = { 16 };
   graph = new TGraph(1,Graph3_fx4,Graph3_fy4);
   graph->SetName("Graph3");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph34 = new TH1F("Graph_Graph34","Graph",100,2.75,3.95);
   Graph_Graph34->SetMinimum(0);
   Graph_Graph34->SetMaximum(19);
   Graph_Graph34->SetDirectory(nullptr);
   Graph_Graph34->SetStats(0);
   Graph_Graph34->SetMarkerStyle(20);
   Graph_Graph34->GetXaxis()->SetNdivisions(505);
   Graph_Graph34->GetXaxis()->SetLabelFont(132);
   Graph_Graph34->GetXaxis()->SetLabelOffset(-0.02);
   Graph_Graph34->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph34->GetXaxis()->SetTitleSize(-1);
   Graph_Graph34->GetXaxis()->SetTickLength(0.008);
   Graph_Graph34->GetXaxis()->SetTitleOffset(1);
   Graph_Graph34->GetXaxis()->SetTitleFont(132);
   Graph_Graph34->GetYaxis()->SetNdivisions(0);
   Graph_Graph34->GetYaxis()->SetLabelFont(132);
   Graph_Graph34->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph34->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph34->GetYaxis()->SetTitleFont(132);
   Graph_Graph34->GetZaxis()->SetLabelFont(132);
   Graph_Graph34->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph34->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph34->GetZaxis()->SetTitleOffset(1);
   Graph_Graph34->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph34);
   
   graph->Draw("pe1");
   
   Double_t Graph4_fx5[1] = { 3.08 };
   Double_t Graph4_fy5[1] = { 15 };
   graph = new TGraph(1,Graph4_fx5,Graph4_fy5);
   graph->SetName("Graph4");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph45 = new TH1F("Graph_Graph45","Graph",100,2.98,4.18);
   Graph_Graph45->SetMinimum(0);
   Graph_Graph45->SetMaximum(19);
   Graph_Graph45->SetDirectory(nullptr);
   Graph_Graph45->SetStats(0);
   Graph_Graph45->SetMarkerStyle(20);
   Graph_Graph45->GetXaxis()->SetNdivisions(505);
   Graph_Graph45->GetXaxis()->SetLabelFont(132);
   Graph_Graph45->GetXaxis()->SetLabelOffset(-0.02);
   Graph_Graph45->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph45->GetXaxis()->SetTitleSize(-1);
   Graph_Graph45->GetXaxis()->SetTickLength(0.008);
   Graph_Graph45->GetXaxis()->SetTitleOffset(1);
   Graph_Graph45->GetXaxis()->SetTitleFont(132);
   Graph_Graph45->GetYaxis()->SetNdivisions(0);
   Graph_Graph45->GetYaxis()->SetLabelFont(132);
   Graph_Graph45->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph45->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph45->GetYaxis()->SetTitleFont(132);
   Graph_Graph45->GetZaxis()->SetLabelFont(132);
   Graph_Graph45->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph45->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph45->GetZaxis()->SetTitleOffset(1);
   Graph_Graph45->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph45);
   
   graph->Draw("pe1");
   
   Double_t Graph5_fx6[1] = { 2.62 };
   Double_t Graph5_fy6[1] = { 14 };
   graph = new TGraph(1,Graph5_fx6,Graph5_fy6);
   graph->SetName("Graph5");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph56 = new TH1F("Graph_Graph56","Graph",100,2.52,3.72);
   Graph_Graph56->SetMinimum(0);
   Graph_Graph56->SetMaximum(19);
   Graph_Graph56->SetDirectory(nullptr);
   Graph_Graph56->SetStats(0);
   Graph_Graph56->SetMarkerStyle(20);
   Graph_Graph56->GetXaxis()->SetNdivisions(505);
   Graph_Graph56->GetXaxis()->SetLabelFont(132);
   Graph_Graph56->GetXaxis()->SetLabelOffset(-0.02);
   Graph_Graph56->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph56->GetXaxis()->SetTitleSize(-1);
   Graph_Graph56->GetXaxis()->SetTickLength(0.008);
   Graph_Graph56->GetXaxis()->SetTitleOffset(1);
   Graph_Graph56->GetXaxis()->SetTitleFont(132);
   Graph_Graph56->GetYaxis()->SetNdivisions(0);
   Graph_Graph56->GetYaxis()->SetLabelFont(132);
   Graph_Graph56->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph56->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph56->GetYaxis()->SetTitleFont(132);
   Graph_Graph56->GetZaxis()->SetLabelFont(132);
   Graph_Graph56->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph56->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph56->GetZaxis()->SetTitleOffset(1);
   Graph_Graph56->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph56);
   
   graph->Draw("pe1");
   
   Double_t Graph6_fx7[1] = { 2.88 };
   Double_t Graph6_fy7[1] = { 13 };
   graph = new TGraph(1,Graph6_fx7,Graph6_fy7);
   graph->SetName("Graph6");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph67 = new TH1F("Graph_Graph67","Graph",100,2.78,3.98);
   Graph_Graph67->SetMinimum(0);
   Graph_Graph67->SetMaximum(19);
   Graph_Graph67->SetDirectory(nullptr);
   Graph_Graph67->SetStats(0);
   Graph_Graph67->SetMarkerStyle(20);
   Graph_Graph67->GetXaxis()->SetNdivisions(505);
   Graph_Graph67->GetXaxis()->SetLabelFont(132);
   Graph_Graph67->GetXaxis()->SetLabelOffset(-0.02);
   Graph_Graph67->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph67->GetXaxis()->SetTitleSize(-1);
   Graph_Graph67->GetXaxis()->SetTickLength(0.008);
   Graph_Graph67->GetXaxis()->SetTitleOffset(1);
   Graph_Graph67->GetXaxis()->SetTitleFont(132);
   Graph_Graph67->GetYaxis()->SetNdivisions(0);
   Graph_Graph67->GetYaxis()->SetLabelFont(132);
   Graph_Graph67->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph67->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph67->GetYaxis()->SetTitleFont(132);
   Graph_Graph67->GetZaxis()->SetLabelFont(132);
   Graph_Graph67->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph67->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph67->GetZaxis()->SetTitleOffset(1);
   Graph_Graph67->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph67);
   
   graph->Draw("pe1");
   
   Double_t Graph7_fx8[1] = { 3.16 };
   Double_t Graph7_fy8[1] = { 12 };
   graph = new TGraph(1,Graph7_fx8,Graph7_fy8);
   graph->SetName("Graph7");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph78 = new TH1F("Graph_Graph78","Graph",100,3.06,4.26);
   Graph_Graph78->SetMinimum(0);
   Graph_Graph78->SetMaximum(19);
   Graph_Graph78->SetDirectory(nullptr);
   Graph_Graph78->SetStats(0);
   Graph_Graph78->SetMarkerStyle(20);
   Graph_Graph78->GetXaxis()->SetNdivisions(505);
   Graph_Graph78->GetXaxis()->SetLabelFont(132);
   Graph_Graph78->GetXaxis()->SetLabelOffset(-0.02);
   Graph_Graph78->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph78->GetXaxis()->SetTitleSize(-1);
   Graph_Graph78->GetXaxis()->SetTickLength(0.008);
   Graph_Graph78->GetXaxis()->SetTitleOffset(1);
   Graph_Graph78->GetXaxis()->SetTitleFont(132);
   Graph_Graph78->GetYaxis()->SetNdivisions(0);
   Graph_Graph78->GetYaxis()->SetLabelFont(132);
   Graph_Graph78->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph78->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph78->GetYaxis()->SetTitleFont(132);
   Graph_Graph78->GetZaxis()->SetLabelFont(132);
   Graph_Graph78->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph78->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph78->GetZaxis()->SetTitleOffset(1);
   Graph_Graph78->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph78);
   
   graph->Draw("pe1");
   
   Double_t Graph8_fx9[1] = { 2.5 };
   Double_t Graph8_fy9[1] = { 11 };
   graph = new TGraph(1,Graph8_fx9,Graph8_fy9);
   graph->SetName("Graph8");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph89 = new TH1F("Graph_Graph89","Graph",100,2.4,3.6);
   Graph_Graph89->SetMinimum(0);
   Graph_Graph89->SetMaximum(19);
   Graph_Graph89->SetDirectory(nullptr);
   Graph_Graph89->SetStats(0);
   Graph_Graph89->SetMarkerStyle(20);
   Graph_Graph89->GetXaxis()->SetNdivisions(505);
   Graph_Graph89->GetXaxis()->SetLabelFont(132);
   Graph_Graph89->GetXaxis()->SetLabelOffset(-0.02);
   Graph_Graph89->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph89->GetXaxis()->SetTitleSize(-1);
   Graph_Graph89->GetXaxis()->SetTickLength(0.008);
   Graph_Graph89->GetXaxis()->SetTitleOffset(1);
   Graph_Graph89->GetXaxis()->SetTitleFont(132);
   Graph_Graph89->GetYaxis()->SetNdivisions(0);
   Graph_Graph89->GetYaxis()->SetLabelFont(132);
   Graph_Graph89->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph89->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph89->GetYaxis()->SetTitleFont(132);
   Graph_Graph89->GetZaxis()->SetLabelFont(132);
   Graph_Graph89->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph89->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph89->GetZaxis()->SetTitleOffset(1);
   Graph_Graph89->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph89);
   
   graph->Draw("pe1");
   
   Double_t Graph9_fx10[1] = { 2.7 };
   Double_t Graph9_fy10[1] = { 10 };
   graph = new TGraph(1,Graph9_fx10,Graph9_fy10);
   graph->SetName("Graph9");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph910 = new TH1F("Graph_Graph910","Graph",100,2.6,3.8);
   Graph_Graph910->SetMinimum(0);
   Graph_Graph910->SetMaximum(19);
   Graph_Graph910->SetDirectory(nullptr);
   Graph_Graph910->SetStats(0);
   Graph_Graph910->SetMarkerStyle(20);
   Graph_Graph910->GetXaxis()->SetNdivisions(505);
   Graph_Graph910->GetXaxis()->SetLabelFont(132);
   Graph_Graph910->GetXaxis()->SetLabelOffset(-0.02);
   Graph_Graph910->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph910->GetXaxis()->SetTitleSize(-1);
   Graph_Graph910->GetXaxis()->SetTickLength(0.008);
   Graph_Graph910->GetXaxis()->SetTitleOffset(1);
   Graph_Graph910->GetXaxis()->SetTitleFont(132);
   Graph_Graph910->GetYaxis()->SetNdivisions(0);
   Graph_Graph910->GetYaxis()->SetLabelFont(132);
   Graph_Graph910->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph910->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph910->GetYaxis()->SetTitleFont(132);
   Graph_Graph910->GetZaxis()->SetLabelFont(132);
   Graph_Graph910->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph910->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph910->GetZaxis()->SetTitleOffset(1);
   Graph_Graph910->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph910);
   
   graph->Draw("pe1");
   
   Double_t Graph10_fx11[1] = { 2.6 };
   Double_t Graph10_fy11[1] = { 9 };
   graph = new TGraph(1,Graph10_fx11,Graph10_fy11);
   graph->SetName("Graph10");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph1011 = new TH1F("Graph_Graph1011","Graph",100,2.5,3.7);
   Graph_Graph1011->SetMinimum(0);
   Graph_Graph1011->SetMaximum(19);
   Graph_Graph1011->SetDirectory(nullptr);
   Graph_Graph1011->SetStats(0);
   Graph_Graph1011->SetMarkerStyle(20);
   Graph_Graph1011->GetXaxis()->SetNdivisions(505);
   Graph_Graph1011->GetXaxis()->SetLabelFont(132);
   Graph_Graph1011->GetXaxis()->SetLabelOffset(-0.02);
   Graph_Graph1011->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph1011->GetXaxis()->SetTitleSize(-1);
   Graph_Graph1011->GetXaxis()->SetTickLength(0.008);
   Graph_Graph1011->GetXaxis()->SetTitleOffset(1);
   Graph_Graph1011->GetXaxis()->SetTitleFont(132);
   Graph_Graph1011->GetYaxis()->SetNdivisions(0);
   Graph_Graph1011->GetYaxis()->SetLabelFont(132);
   Graph_Graph1011->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1011->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1011->GetYaxis()->SetTitleFont(132);
   Graph_Graph1011->GetZaxis()->SetLabelFont(132);
   Graph_Graph1011->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1011->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1011->GetZaxis()->SetTitleOffset(1);
   Graph_Graph1011->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph1011);
   
   graph->Draw("pe1");
   
   Double_t Graph11_fx12[1] = { 2.8 };
   Double_t Graph11_fy12[1] = { 8 };
   graph = new TGraph(1,Graph11_fx12,Graph11_fy12);
   graph->SetName("Graph11");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph1112 = new TH1F("Graph_Graph1112","Graph",100,2.7,3.9);
   Graph_Graph1112->SetMinimum(0);
   Graph_Graph1112->SetMaximum(19);
   Graph_Graph1112->SetDirectory(nullptr);
   Graph_Graph1112->SetStats(0);
   Graph_Graph1112->SetMarkerStyle(20);
   Graph_Graph1112->GetXaxis()->SetNdivisions(505);
   Graph_Graph1112->GetXaxis()->SetLabelFont(132);
   Graph_Graph1112->GetXaxis()->SetLabelOffset(-0.02);
   Graph_Graph1112->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph1112->GetXaxis()->SetTitleSize(-1);
   Graph_Graph1112->GetXaxis()->SetTickLength(0.008);
   Graph_Graph1112->GetXaxis()->SetTitleOffset(1);
   Graph_Graph1112->GetXaxis()->SetTitleFont(132);
   Graph_Graph1112->GetYaxis()->SetNdivisions(0);
   Graph_Graph1112->GetYaxis()->SetLabelFont(132);
   Graph_Graph1112->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1112->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1112->GetYaxis()->SetTitleFont(132);
   Graph_Graph1112->GetZaxis()->SetLabelFont(132);
   Graph_Graph1112->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1112->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1112->GetZaxis()->SetTitleOffset(1);
   Graph_Graph1112->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph1112);
   
   graph->Draw("pe1");
   
   Double_t Graph12_fx13[1] = { 2.77 };
   Double_t Graph12_fy13[1] = { 7 };
   graph = new TGraph(1,Graph12_fx13,Graph12_fy13);
   graph->SetName("Graph12");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph1213 = new TH1F("Graph_Graph1213","Graph",100,2.67,3.87);
   Graph_Graph1213->SetMinimum(0);
   Graph_Graph1213->SetMaximum(19);
   Graph_Graph1213->SetDirectory(nullptr);
   Graph_Graph1213->SetStats(0);
   Graph_Graph1213->SetMarkerStyle(20);
   Graph_Graph1213->GetXaxis()->SetNdivisions(505);
   Graph_Graph1213->GetXaxis()->SetLabelFont(132);
   Graph_Graph1213->GetXaxis()->SetLabelOffset(-0.02);
   Graph_Graph1213->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph1213->GetXaxis()->SetTitleSize(-1);
   Graph_Graph1213->GetXaxis()->SetTickLength(0.008);
   Graph_Graph1213->GetXaxis()->SetTitleOffset(1);
   Graph_Graph1213->GetXaxis()->SetTitleFont(132);
   Graph_Graph1213->GetYaxis()->SetNdivisions(0);
   Graph_Graph1213->GetYaxis()->SetLabelFont(132);
   Graph_Graph1213->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1213->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1213->GetYaxis()->SetTitleFont(132);
   Graph_Graph1213->GetZaxis()->SetLabelFont(132);
   Graph_Graph1213->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1213->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1213->GetZaxis()->SetTitleOffset(1);
   Graph_Graph1213->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph1213);
   
   graph->Draw("pe1");
   
   Double_t Graph13_fx14[1] = { 5.29 };
   Double_t Graph13_fy14[1] = { 6 };
   graph = new TGraph(1,Graph13_fx14,Graph13_fy14);
   graph->SetName("Graph13");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph1314 = new TH1F("Graph_Graph1314","Graph",100,5.19,6.39);
   Graph_Graph1314->SetMinimum(0);
   Graph_Graph1314->SetMaximum(19);
   Graph_Graph1314->SetDirectory(nullptr);
   Graph_Graph1314->SetStats(0);
   Graph_Graph1314->SetMarkerStyle(20);
   Graph_Graph1314->GetXaxis()->SetNdivisions(505);
   Graph_Graph1314->GetXaxis()->SetLabelFont(132);
   Graph_Graph1314->GetXaxis()->SetLabelOffset(-0.02);
   Graph_Graph1314->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph1314->GetXaxis()->SetTitleSize(-1);
   Graph_Graph1314->GetXaxis()->SetTickLength(0.008);
   Graph_Graph1314->GetXaxis()->SetTitleOffset(1);
   Graph_Graph1314->GetXaxis()->SetTitleFont(132);
   Graph_Graph1314->GetYaxis()->SetNdivisions(0);
   Graph_Graph1314->GetYaxis()->SetLabelFont(132);
   Graph_Graph1314->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1314->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1314->GetYaxis()->SetTitleFont(132);
   Graph_Graph1314->GetZaxis()->SetLabelFont(132);
   Graph_Graph1314->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1314->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1314->GetZaxis()->SetTitleOffset(1);
   Graph_Graph1314->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph1314);
   
   graph->Draw("pe1");
   
   Double_t Graph14_fx15[1] = { 3.31 };
   Double_t Graph14_fy15[1] = { 5 };
   graph = new TGraph(1,Graph14_fx15,Graph14_fy15);
   graph->SetName("Graph14");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph1415 = new TH1F("Graph_Graph1415","Graph",100,3.21,4.41);
   Graph_Graph1415->SetMinimum(0);
   Graph_Graph1415->SetMaximum(19);
   Graph_Graph1415->SetDirectory(nullptr);
   Graph_Graph1415->SetStats(0);
   Graph_Graph1415->SetMarkerStyle(20);
   Graph_Graph1415->GetXaxis()->SetNdivisions(505);
   Graph_Graph1415->GetXaxis()->SetLabelFont(132);
   Graph_Graph1415->GetXaxis()->SetLabelOffset(-0.02);
   Graph_Graph1415->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph1415->GetXaxis()->SetTitleSize(-1);
   Graph_Graph1415->GetXaxis()->SetTickLength(0.008);
   Graph_Graph1415->GetXaxis()->SetTitleOffset(1);
   Graph_Graph1415->GetXaxis()->SetTitleFont(132);
   Graph_Graph1415->GetYaxis()->SetNdivisions(0);
   Graph_Graph1415->GetYaxis()->SetLabelFont(132);
   Graph_Graph1415->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1415->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1415->GetYaxis()->SetTitleFont(132);
   Graph_Graph1415->GetZaxis()->SetLabelFont(132);
   Graph_Graph1415->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1415->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1415->GetZaxis()->SetTitleOffset(1);
   Graph_Graph1415->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph1415);
   
   graph->Draw("pe1");
   
   Double_t Graph15_fx16[1] = { 3.52 };
   Double_t Graph15_fy16[1] = { 4 };
   graph = new TGraph(1,Graph15_fx16,Graph15_fy16);
   graph->SetName("Graph15");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph1516 = new TH1F("Graph_Graph1516","Graph",100,3.42,4.62);
   Graph_Graph1516->SetMinimum(0);
   Graph_Graph1516->SetMaximum(19);
   Graph_Graph1516->SetDirectory(nullptr);
   Graph_Graph1516->SetStats(0);
   Graph_Graph1516->SetMarkerStyle(20);
   Graph_Graph1516->GetXaxis()->SetNdivisions(505);
   Graph_Graph1516->GetXaxis()->SetLabelFont(132);
   Graph_Graph1516->GetXaxis()->SetLabelOffset(-0.02);
   Graph_Graph1516->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph1516->GetXaxis()->SetTitleSize(-1);
   Graph_Graph1516->GetXaxis()->SetTickLength(0.008);
   Graph_Graph1516->GetXaxis()->SetTitleOffset(1);
   Graph_Graph1516->GetXaxis()->SetTitleFont(132);
   Graph_Graph1516->GetYaxis()->SetNdivisions(0);
   Graph_Graph1516->GetYaxis()->SetLabelFont(132);
   Graph_Graph1516->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1516->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1516->GetYaxis()->SetTitleFont(132);
   Graph_Graph1516->GetZaxis()->SetLabelFont(132);
   Graph_Graph1516->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1516->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1516->GetZaxis()->SetTitleOffset(1);
   Graph_Graph1516->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph1516);
   
   graph->Draw("pe1");
   
   Double_t Graph16_fx3001[1] = { 5.65 };
   Double_t Graph16_fy3001[1] = { 3 };
   Double_t Graph16_felx3001[1] = { 0.26 };
   Double_t Graph16_fely3001[1] = { 0 };
   Double_t Graph16_fehx3001[1] = { 0.23 };
   Double_t Graph16_fehy3001[1] = { 0 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(1,Graph16_fx3001,Graph16_fy3001,Graph16_felx3001,Graph16_fehx3001,Graph16_fely3001,Graph16_fehy3001);
   grae->SetName("Graph16");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph163001 = new TH1F("Graph_Graph163001","Graph",100,5.341,5.929);
   Graph_Graph163001->SetMinimum(0);
   Graph_Graph163001->SetMaximum(19);
   Graph_Graph163001->SetDirectory(nullptr);
   Graph_Graph163001->SetStats(0);
   Graph_Graph163001->SetMarkerStyle(20);
   Graph_Graph163001->GetXaxis()->SetNdivisions(505);
   Graph_Graph163001->GetXaxis()->SetLabelFont(132);
   Graph_Graph163001->GetXaxis()->SetLabelOffset(-0.02);
   Graph_Graph163001->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph163001->GetXaxis()->SetTitleSize(-1);
   Graph_Graph163001->GetXaxis()->SetTickLength(0.008);
   Graph_Graph163001->GetXaxis()->SetTitleOffset(1);
   Graph_Graph163001->GetXaxis()->SetTitleFont(132);
   Graph_Graph163001->GetYaxis()->SetNdivisions(0);
   Graph_Graph163001->GetYaxis()->SetLabelFont(132);
   Graph_Graph163001->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph163001->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph163001->GetYaxis()->SetTitleFont(132);
   Graph_Graph163001->GetZaxis()->SetLabelFont(132);
   Graph_Graph163001->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph163001->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph163001->GetZaxis()->SetTitleOffset(1);
   Graph_Graph163001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph163001);
   
   grae->Draw("pe1");
   
   Double_t Graph17_fx17[1] = { 2.71 };
   Double_t Graph17_fy17[1] = { 2 };
   graph = new TGraph(1,Graph17_fx17,Graph17_fy17);
   graph->SetName("Graph17");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph1717 = new TH1F("Graph_Graph1717","Graph",100,2.61,3.81);
   Graph_Graph1717->SetMinimum(0);
   Graph_Graph1717->SetMaximum(19);
   Graph_Graph1717->SetDirectory(nullptr);
   Graph_Graph1717->SetStats(0);
   Graph_Graph1717->SetMarkerStyle(20);
   Graph_Graph1717->GetXaxis()->SetNdivisions(505);
   Graph_Graph1717->GetXaxis()->SetLabelFont(132);
   Graph_Graph1717->GetXaxis()->SetLabelOffset(-0.02);
   Graph_Graph1717->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph1717->GetXaxis()->SetTitleSize(-1);
   Graph_Graph1717->GetXaxis()->SetTickLength(0.008);
   Graph_Graph1717->GetXaxis()->SetTitleOffset(1);
   Graph_Graph1717->GetXaxis()->SetTitleFont(132);
   Graph_Graph1717->GetYaxis()->SetNdivisions(0);
   Graph_Graph1717->GetYaxis()->SetLabelFont(132);
   Graph_Graph1717->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1717->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1717->GetYaxis()->SetTitleFont(132);
   Graph_Graph1717->GetZaxis()->SetLabelFont(132);
   Graph_Graph1717->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1717->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1717->GetZaxis()->SetTitleOffset(1);
   Graph_Graph1717->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph1717);
   
   graph->Draw("pe1");
   
   Double_t Graph18_fx3002[1] = { 3.15 };
   Double_t Graph18_fy3002[1] = { 1 };
   Double_t Graph18_felx3002[1] = { 0.1 };
   Double_t Graph18_fely3002[1] = { 0 };
   Double_t Graph18_fehx3002[1] = { 0.09 };
   Double_t Graph18_fehy3002[1] = { 0 };
   grae = new TGraphAsymmErrors(1,Graph18_fx3002,Graph18_fy3002,Graph18_felx3002,Graph18_fehx3002,Graph18_fely3002,Graph18_fehy3002);
   grae->SetName("Graph18");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph183002 = new TH1F("Graph_Graph183002","Graph",100,3.031,3.259);
   Graph_Graph183002->SetMinimum(0);
   Graph_Graph183002->SetMaximum(19);
   Graph_Graph183002->SetDirectory(nullptr);
   Graph_Graph183002->SetStats(0);
   Graph_Graph183002->SetMarkerStyle(20);
   Graph_Graph183002->GetXaxis()->SetNdivisions(505);
   Graph_Graph183002->GetXaxis()->SetLabelFont(132);
   Graph_Graph183002->GetXaxis()->SetLabelOffset(-0.02);
   Graph_Graph183002->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph183002->GetXaxis()->SetTitleSize(-1);
   Graph_Graph183002->GetXaxis()->SetTickLength(0.008);
   Graph_Graph183002->GetXaxis()->SetTitleOffset(1);
   Graph_Graph183002->GetXaxis()->SetTitleFont(132);
   Graph_Graph183002->GetYaxis()->SetNdivisions(0);
   Graph_Graph183002->GetYaxis()->SetLabelFont(132);
   Graph_Graph183002->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph183002->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph183002->GetYaxis()->SetTitleFont(132);
   Graph_Graph183002->GetZaxis()->SetLabelFont(132);
   Graph_Graph183002->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph183002->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph183002->GetZaxis()->SetTitleOffset(1);
   Graph_Graph183002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph183002);
   
   grae->Draw("pe1");
   glTheory->Modified();
   glTheory->SetSelected(glTheory);
}


==> figs/diagBc2JpsiRho.C <==
{
//=========Macro generated from canvas: canv/
//=========  (Fri Feb  2 18:42:41 2024) by ROOT version5.34/38
   TCanvas *canv = new TCanvas("canv", "",0,51,1280,948);
   canv->Range(0,0,1,1);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetFrameBorderMode(0);
   TArrow *arrow = new TArrow(0.1111111,0.1885593,0.8963964,0.1885593,0.05,"-|>-");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetAngle(30);
   arrow->Draw();
   arrow = new TArrow(0.1051051,0.4152542,0.503003,0.4152542,0.05,"-<|-");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetAngle(30);
   arrow->Draw();
   arrow = new TArrow(0.503003,0.4152542,0.8948949,0.4152542,0.05,"-<|-");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetAngle(30);
   arrow->Draw();
   arrow = new TArrow(0.5945946,0.6864407,0.896,0.612,0.05,"-|>-");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetAngle(30);
   arrow->Draw();
   arrow = new TArrow(0.5945946,0.6864407,0.8948949,0.8283898,0.05,"-<|-");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetAngle(30);
   arrow->Draw();
   TCurlyLine *curlyline = new TCurlyLine(0.5946792,0.6860335,0.4788732,0.4156425,0.054,0.016);
   curlyline->SetWavy();
   curlyline->SetLineWidth(2);
   curlyline->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
   canv->ToggleToolBar();
}

